Bootstrapping Pions at Large $N$. Part II: Background Gauge Fields and the Chiral Anomaly

We continue the program [1] of carving out the space of large $N$ confining gauge theories by modern S-matrix bootstrap methods, with the ultimate goal of cornering large $N$ QCD. In this paper, we focus on the effective field theory of massless pions coupled to background electromagnetic fields. We derive the full set of positivity constraints encoded in the system of 2 $\to$ 2 scattering amplitudes of pions and photons. This system probes a larger set of intermediate meson states, and is thus sensitive to intricate large $N$ selection rules, especially when supplemented with expectations from Regge theory. It also has access to the coefficient of the chiral anomaly. We find novel numerical bounds on several ratios of Wilson coefficients, in units of the rho mass. By matching the chiral anomaly with the microscopic theory, we also derive bounds that contain an explicit $N$ dependence.

==> anc/Pion-Photons_Partial_Waves.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    301475,       7485]
NotebookOptionsPosition[    280150,       7152]
NotebookOutlinePosition[    280634,       7171]
CellTagsIndexPosition[    280591,       7168]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Photons - Pions Partial Waves", "Title",
 CellChangeTimes->{{3.870529918719036*^9, 3.870529945755019*^9}, {
  3.8705875275837817`*^9, 3.870587530743731*^9}, {3.8706270053233743`*^9, 
  3.870627006467038*^9}, {3.8732137311834707`*^9, 3.873213740261321*^9}, {
  3.8868411146415586`*^9, 
  3.8868411275537558`*^9}},ExpressionUUID->"eb8e7289-0197-43a1-81e0-\
9226e478e8b4"],

Cell[TextData[{
 "This notebook describes step by step the construction of the covariant \
partial waves (PW) for the mixed scattering system of pions and photons at \
large N. After a few definitions, it lists the three point vertices (both \
flavor and little group parts) and it constructs the PW matrices by gluing \
them. Then it expands the PW process by process to extract the PW expansion \
of the reduced amplitudes.\n\nReferences:\n[1] S. Caron-Huot, Y.-Z. Li, J. \
Parra-Martinez, and D. Simmons-Duffin, ",
 StyleBox["Graviton partial waves\nand causality in higher dimensions",
  FontSlant->"Italic"],
 ", ",
 ButtonBox["arXiv:2205.01495 [hep-th]",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/abs/2205.01495"], None},
  ButtonNote->"https://arxiv.org/abs/2205.01495"],
 ".\n[2] S. D. Chowdhury, A. Gadde, T. Gopalka, I. Halder, L. Janagal, and S. \
Minwalla, ",
 StyleBox["Classifying\nand constraining local four photon and four graviton \
S-matrices",
  FontSlant->"Italic"],
 ", JHEP 02 (2020) 114,\n",
 ButtonBox["arXiv:1910.14392 [hep-th]",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/abs/1910.14392"], None},
  ButtonNote->"https://arxiv.org/abs/1910.14392"],
 "."
}], "Text",
 CellChangeTimes->{{3.865227481384142*^9, 3.865227490471568*^9}, {
  3.86522752054808*^9, 3.8652275395841894`*^9}, {3.870159006379115*^9, 
  3.8701590100993257`*^9}, {3.870627053071803*^9, 3.8706270664411488`*^9}, {
  3.87321197471894*^9, 3.873211980042096*^9}, {3.873213743692569*^9, 
  3.873213994360653*^9}, {3.8786456826223373`*^9, 3.8786456964312363`*^9}, {
  3.88684129478356*^9, 3.886841360645659*^9}, {3.886841425545821*^9, 
  3.886841471762979*^9}, {3.886841527919347*^9, 3.8868415298368397`*^9}, {
  3.886843066719399*^9, 3.886843080536036*^9}, {3.886843158195674*^9, 
  3.8868432426574078`*^9}, {3.8872747090865707`*^9, 3.887274807168117*^9}, {
  3.8892785418666286`*^9, 
  3.8892785538396397`*^9}},ExpressionUUID->"6b8f5f07-000c-4412-9a05-\
53b61c2f3a89"],

Cell[CellGroupData[{

Cell["Flavor partial waves", "Section",
 CellChangeTimes->{{3.88684150352181*^9, 
  3.886841520395335*^9}},ExpressionUUID->"ee1f8757-8069-430e-9db4-\
0bd265861967"],

Cell[TextData[{
 "We define a function that glues the flavor part of the vertices by \
contracting the adjoint indices\n\t",
 Cell[BoxData[
  FormBox[
   RowBox[{"flGluing", "[", 
    RowBox[{
     SubscriptBox["flVtx", "i"], ",", 
     SubscriptBox["flVtx", "j"]}], "]"}], TraditionalForm]],ExpressionUUID->
  "c7ef3d53-b080-43b7-b8fe-b73209b15fc6"],
 "\nIt performs the sum of d- and f- symbols and it returns it in terms of \
flavor traces.\n(We order the traces so that \[OpenCurlyQuote]a\
\[CloseCurlyQuote] is always first.)"
}], "Text",
 CellChangeTimes->{{3.8868516027308197`*^9, 3.8868516171609592`*^9}, {
  3.886851662869568*^9, 3.886851737711646*^9}, {3.886851898885353*^9, 
  3.886852003677977*^9}, {3.887274832648443*^9, 
  3.8872748367475853`*^9}},ExpressionUUID->"491db8da-67b9-49ee-be49-\
5016e614ae89"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"flGluing", "[", 
     RowBox[{"flVtxi_", ",", "flVtxj_"}], "]"}], ":=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"flVtxi", "/.", 
           RowBox[{"\[Iota]", "->", 
            RowBox[{"-", "\[Iota]"}]}]}], ")"}], "flVtxj"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"d", "[", 
             RowBox[{"a_", ",", "b_", ",", "e"}], "]"}], 
            RowBox[{"d", "[", 
             RowBox[{"c_", ",", "d_", ",", "e"}], "]"}]}], "->", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"tr", "[", 
               RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "+", 
              RowBox[{"tr", "[", 
               RowBox[{"a", ",", "c", ",", "d", ",", "b"}], "]"}], "+", 
              RowBox[{"tr", "[", 
               RowBox[{"a", ",", "b", ",", "d", ",", "c"}], "]"}], "+", 
              RowBox[{"tr", "[", 
               RowBox[{"a", ",", "d", ",", "c", ",", "b"}], "]"}]}], 
             ")"}]}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "[", 
             RowBox[{"a_", ",", "b_", ",", "e"}], "]"}], 
            RowBox[{"f", "[", 
             RowBox[{"c_", ",", "d_", ",", "e"}], "]"}]}], "->", 
           RowBox[{
            FractionBox["2", "\[Iota]"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"tr", "[", 
               RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "+", 
              RowBox[{"tr", "[", 
               RowBox[{"a", ",", "c", ",", "d", ",", "b"}], "]"}], "-", 
              RowBox[{"tr", "[", 
               RowBox[{"a", ",", "b", ",", "d", ",", "c"}], "]"}], "-", 
              RowBox[{"tr", "[", 
               RowBox[{"a", ",", "d", ",", "c", ",", "b"}], "]"}]}], 
             ")"}]}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"a_", ",", "b_", ",", "e"}], "]"}], 
            RowBox[{"f", "[", 
             RowBox[{"c_", ",", "d_", ",", "e"}], "]"}]}], "->", 
           RowBox[{
            RowBox[{"-", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"tr", "[", 
               RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "-", 
              RowBox[{"tr", "[", 
               RowBox[{"a", ",", "c", ",", "d", ",", "b"}], "]"}], "-", 
              RowBox[{"tr", "[", 
               RowBox[{"a", ",", "b", ",", "d", ",", "c"}], "]"}], "+", 
              RowBox[{"tr", "[", 
               RowBox[{"a", ",", "d", ",", "c", ",", "b"}], "]"}]}], 
             ")"}]}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"(*", "squares", "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"d", "[", 
             RowBox[{"a_", ",", "b_", ",", "e"}], "]"}], "2"], "->", 
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"tr", "[", 
               RowBox[{"a", ",", "b", ",", "a", ",", "b"}], "]"}], "+", 
              RowBox[{"tr", "[", 
               RowBox[{"a", ",", "a", ",", "b", ",", "b"}], "]"}]}], 
             ")"}]}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"f", "[", 
             RowBox[{"a_", ",", "b_", ",", "e"}], "]"}], "2"], "->", 
           RowBox[{
            RowBox[{"-", "4"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"tr", "[", 
               RowBox[{"a", ",", "b", ",", "a", ",", "b"}], "]"}], "-", 
              RowBox[{"tr", "[", 
               RowBox[{"a", ",", "a", ",", "b", ",", "b"}], "]"}]}], 
             ")"}]}]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"tr", "[", 
           RowBox[{"d_", ",", "a", ",", "b_", ",", "c_"}], "]"}], "->", 
          RowBox[{"tr", "[", 
           RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"tr", "[", 
           RowBox[{"c_", ",", "d_", ",", "a", ",", "b_"}], "]"}], "->", 
          RowBox[{"tr", "[", 
           RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"tr", "[", 
           RowBox[{"b_", ",", "c_", ",", "d_", ",", "a"}], "]"}], "->", 
          RowBox[{"tr", "[", 
           RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}]}]}], "}"}]}], 
      ",", 
      RowBox[{"Assumptions", "->", 
       RowBox[{
        SuperscriptBox["\[Iota]", "2"], "==", 
        RowBox[{"-", "1"}]}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Note", ":", " ", 
    RowBox[{
    "we", " ", "use", " ", "\[Iota]", " ", "instead", " ", "of", " ", 
     "\[ImaginaryI]", " ", "to", " ", "make", " ", "complex", " ", 
     "conjugation", " ", 
     RowBox[{"easier", "."}]}]}], "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8868416441166573`*^9, 3.8868416475809097`*^9}, {
  3.886841679301734*^9, 3.886841757944804*^9}, {3.886841789117052*^9, 
  3.886841884946752*^9}, {3.8868419645310507`*^9, 3.8868420050145082`*^9}, {
  3.886842153884799*^9, 3.8868422753663597`*^9}, {3.8868425276377287`*^9, 
  3.886842648565407*^9}, {3.886851632833705*^9, 3.886851637597301*^9}, {
  3.88685175431218*^9, 3.886851870638166*^9}, {3.886851969446703*^9, 
  3.886851981184863*^9}, {3.886852033442985*^9, 3.8868520337818737`*^9}, {
  3.887304899905368*^9, 3.887304900936028*^9}, {3.887304964267831*^9, 
  3.887305049937859*^9}, {3.88927935067594*^9, 3.889279351031309*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b89da8dd-730f-4f3b-9f21-1a1602338eed"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"e", ".", "g", "."}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"flGluing", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"d", "[", 
       RowBox[{"a", ",", "b", ",", "e"}], "]"}]}], ",", 
     RowBox[{
      FractionBox["\[Iota]", "2"], 
      RowBox[{"f", "[", 
       RowBox[{"c", ",", "d", ",", "e"}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"flGluing", "[", 
    RowBox[{
     RowBox[{
      FractionBox["\[Iota]", "2"], 
      RowBox[{"f", "[", 
       RowBox[{"a", ",", "b", ",", "e"}], "]"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"d", "[", 
       RowBox[{"c", ",", "d", ",", "e"}], "]"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.886842286923768*^9, 3.886842317866331*^9}, {
  3.886842369447275*^9, 3.886842369626567*^9}, {3.886852026799217*^9, 
  3.886852103954505*^9}, {3.8868523082062397`*^9, 3.886852309171273*^9}, {
  3.886852480576174*^9, 3.886852490137177*^9}, {3.8873051240905447`*^9, 
  3.88730513594083*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"fc3b3318-5368-4df0-b0a2-76bfd4f6f00e"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"tr", "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "-", 
    RowBox[{"tr", "[", 
     RowBox[{"a", ",", "b", ",", "d", ",", "c"}], "]"}], "+", 
    RowBox[{"tr", "[", 
     RowBox[{"a", ",", "c", ",", "d", ",", "b"}], "]"}], "-", 
    RowBox[{"tr", "[", 
     RowBox[{"a", ",", "d", ",", "c", ",", "b"}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8868423081598387`*^9, 3.886842318184909*^9}, {
   3.886842363563854*^9, 3.886842369970153*^9}, {3.886852052269292*^9, 
   3.8868521042954607`*^9}, {3.886852483341943*^9, 3.886852497830274*^9}, {
   3.887305120462316*^9, 3.887305136213881*^9}, 3.887305284117175*^9, 
   3.887358221076317*^9, 3.887360515338624*^9, 3.887360660304339*^9, 
   3.887361923680818*^9, 3.887362134791657*^9, 3.889278607503008*^9, 
   3.891422989506524*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"4c9e2e95-cbd8-4dbd-9d65-d56f577f8c21"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"tr", "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}]}], "-", 
    RowBox[{"tr", "[", 
     RowBox[{"a", ",", "b", ",", "d", ",", "c"}], "]"}], "+", 
    RowBox[{"tr", "[", 
     RowBox[{"a", ",", "c", ",", "d", ",", "b"}], "]"}], "+", 
    RowBox[{"tr", "[", 
     RowBox[{"a", ",", "d", ",", "c", ",", "b"}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8868423081598387`*^9, 3.886842318184909*^9}, {
   3.886842363563854*^9, 3.886842369970153*^9}, {3.886852052269292*^9, 
   3.8868521042954607`*^9}, {3.886852483341943*^9, 3.886852497830274*^9}, {
   3.887305120462316*^9, 3.887305136213881*^9}, 3.887305284117175*^9, 
   3.887358221076317*^9, 3.887360515338624*^9, 3.887360660304339*^9, 
   3.887361923680818*^9, 3.887362134791657*^9, 3.889278607503008*^9, 
   3.8914229895230913`*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"3a355b89-a56d-4dee-be95-5a2987ea962a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Little group partial waves", "Section",
 CellChangeTimes->{{3.862314232224598*^9, 3.862314251478521*^9}, {
   3.8642791270397506`*^9, 3.8642791300972824`*^9}, {3.864820349914295*^9, 
   3.86482035301348*^9}, {3.8652274992094507`*^9, 3.865227518230816*^9}, {
   3.8701589900442324`*^9, 3.8701589945531034`*^9}, 3.870627104166703*^9, {
   3.873215456919686*^9, 
   3.8732154608015127`*^9}},ExpressionUUID->"7f03e373-fdb0-4387-8f16-\
a434ea03d5ed"],

Cell[CellGroupData[{

Cell["Definitions", "Subsection",
 CellChangeTimes->{{3.865227561335249*^9, 
  3.8652275664547634`*^9}},ExpressionUUID->"e9538474-cd86-431c-acc2-\
cfdfd32388d3"],

Cell["The Gegenbauer polynomial :", "Text",
 CellChangeTimes->{{3.8652276024351416`*^9, 3.8652276214455214`*^9}, {
  3.865227894945154*^9, 
  3.86522789839704*^9}},ExpressionUUID->"989a0c00-3f64-456d-94ea-\
17f4ea288d8b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PFunction", "[", 
     RowBox[{"D_", ",", "J_"}], "]"}], "[", "z_", "]"}], ":=", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     RowBox[{"-", "J"}], ",", 
     RowBox[{"J", "+", "D", "-", "3"}], ",", 
     FractionBox[
      RowBox[{"D", "-", "2"}], "2"], ",", 
     FractionBox[
      RowBox[{"1", "-", "z"}], "2"]}], "]"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8642792367552843`*^9, 3.8642793588461323`*^9}, {
   3.864820336338826*^9, 3.8648203412175217`*^9}, {3.8702511603287373`*^9, 
   3.8702511850257072`*^9}, 3.8702512222866373`*^9, {3.870251254759678*^9, 
   3.8702512579250884`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"8c855ef5-b494-4f4f-b073-1880840ed540"],

Cell["In 4D it satisfies the Legendre equation", "Text",
 CellChangeTimes->{{3.8702509566317863`*^9, 
  3.8702509843837757`*^9}},ExpressionUUID->"0e981b83-b0f9-4005-ac2c-\
60b7a8e466da"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"LegEq", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["x", "2"]}], ")"}], 
     RowBox[{
      RowBox[{
       RowBox[{"PFunction", "[", 
        RowBox[{"4", ",", "J"}], "]"}], "''"}], "[", "x", "]"}]}], "-", 
    RowBox[{"2", "x", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"PFunction", "[", 
        RowBox[{"4", ",", "J"}], "]"}], "'"}], "[", "x", "]"}]}], "+", 
    RowBox[{"J", 
     RowBox[{"(", 
      RowBox[{"J", "+", "1"}], ")"}], 
     RowBox[{
      RowBox[{"PFunction", "[", 
       RowBox[{"4", ",", "J"}], "]"}], "[", "x", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"LegEq", "//", "FullSimplify"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.870250968928787*^9, 3.8702509770888677`*^9}, {
  3.8702510146898117`*^9, 3.87025107174911*^9}, {3.870251335173688*^9, 
  3.8702514270064793`*^9}, {3.8702514594561214`*^9, 3.870251469749959*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"714e5ccd-1b45-4005-b4da-c88f5e89781d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.870251462477425*^9, 3.870251470442846*^9}, {
   3.870590048269951*^9, 3.870590057844398*^9}, 3.87059197040073*^9, 
   3.870597273020568*^9, {3.8705979132891364`*^9, 3.8705979136813917`*^9}, 
   3.870627338694697*^9, 3.871628379979796*^9, 3.87162976454902*^9, 
   3.871629891696452*^9, 3.8716381841476946`*^9, 3.871647266459998*^9, 
   3.871752255943852*^9, 3.8717527802495747`*^9, 3.871806749047288*^9, 
   3.8718082320493793`*^9, 3.8718366155113807`*^9, 3.8718525698171377`*^9, 
   3.871856316570294*^9, 3.871859233772808*^9, 3.8718846578879995`*^9, 
   3.871888926115528*^9, 3.87189537138146*^9, 3.871899544938759*^9, 
   3.8719985589877377`*^9, 3.871998637578305*^9, 3.872263822062546*^9, 
   3.872291585745445*^9, 3.873212736904052*^9, 3.8732132682411413`*^9, 
   3.8732141864822807`*^9, 3.8732153062428827`*^9, 3.8732228082995577`*^9, 
   3.8732372617514*^9, 3.873240871464344*^9, 3.8732773377702713`*^9, 
   3.8732787107275057`*^9, 3.873303110135827*^9, {3.873303151560029*^9, 
   3.873303152361972*^9}, 3.8733268138581133`*^9, {3.8734551762922297`*^9, 
   3.8734551960300136`*^9}, {3.8734580588131857`*^9, 3.873458059206896*^9}, {
   3.873468741180707*^9, 3.8734687416056833`*^9}, {3.8734779163067007`*^9, 
   3.8734779213142047`*^9}, 3.87348955211333*^9, 3.873789620190379*^9, 
   3.873789708314389*^9, {3.8738023072969875`*^9, 3.873802308120792*^9}, {
   3.873804375730976*^9, 3.8738043766385202`*^9}, 3.875600702942862*^9, 
   3.875815947987748*^9, {3.8758326706679935`*^9, 3.875832671413002*^9}, {
   3.8758624041650505`*^9, 3.875862404528509*^9}, {3.87586947038271*^9, 
   3.8758694708198247`*^9}, 3.8759058440582867`*^9, {3.8759091887012177`*^9, 
   3.8759091892302885`*^9}, 3.878646425906695*^9, 3.8786516865556383`*^9, 
   3.878651818134592*^9, 3.8786542706688833`*^9, 3.8786562256810093`*^9, 
   3.878663328796039*^9, 3.87866404150942*^9, 3.878738777935875*^9, 
   3.87876720187641*^9, 3.8788116633977537`*^9, 3.878813881635182*^9, 
   3.8788361727335463`*^9, 3.878843454251363*^9, 3.8788995150258417`*^9, 
   3.8788995831292667`*^9, 3.878899698963022*^9, 3.878910573079823*^9, 
   3.878910944066263*^9, 3.8789148007179823`*^9, 3.87891948926509*^9, 
   3.878920596829173*^9, 3.878920741080534*^9, 3.878985560953602*^9, 
   3.878985886486244*^9, 3.87898608985273*^9, 3.87899821465949*^9, 
   3.8789983943693542`*^9, 3.880013862013713*^9, 3.880699038149053*^9, 
   3.881663979459546*^9, 3.8816661896840773`*^9, 3.881840924754718*^9, 
   3.8825425820790253`*^9, 3.882867315099332*^9, 3.882873662605476*^9, 
   3.8830379112818317`*^9, 3.883058883564865*^9, 3.8830621424776278`*^9, 
   3.885986465923872*^9, 3.886843043894884*^9, 3.886851524159461*^9, 
   3.887206878261045*^9, 3.8872084416553183`*^9, 3.887208617246924*^9, 
   3.887208695858979*^9, 3.887208862516983*^9, 3.8872090512471447`*^9, 
   3.887209169697153*^9, 3.8872095106104*^9, 3.887213256031221*^9, 
   3.88727413416617*^9, 3.887276291660924*^9, 3.887276486699045*^9, 
   3.887279501691586*^9, 3.887288043825797*^9, 3.887290405260903*^9, 
   3.887300550179551*^9, 3.887304519287546*^9, {3.887305283467218*^9, 
   3.887305284153932*^9}, {3.8873054036347017`*^9, 3.887305404322311*^9}, 
   3.887324955363065*^9, 3.887357434772135*^9, {3.887358209987536*^9, 
   3.887358221299197*^9}, {3.8873605041111813`*^9, 3.887360515418503*^9}, {
   3.8873606529825287`*^9, 3.8873606604076757`*^9}, {3.887361909459931*^9, 
   3.887361923761169*^9}, {3.887362123481492*^9, 3.8873621348711348`*^9}, 
   3.887392244769437*^9, 3.8892785963259478`*^9, 3.889283272499916*^9, 
   3.889286584621373*^9, 3.8892868292902184`*^9, 3.889463044552685*^9, 
   3.889463209253286*^9, 3.88947662774511*^9, 3.8894767187859287`*^9, 
   3.889529294425734*^9, 3.8895348588538227`*^9, {3.89142297618132*^9, 
   3.891422989617506*^9}, 3.89211491233563*^9, 3.892115059878069*^9, 
   3.892239219998435*^9, 3.896862135209104*^9, 3.896864167196786*^9, 
   3.8969110978993053`*^9, 3.897372523698316*^9, 3.897373269251624*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"298ce27b-e901-4e16-855c-2b5153017f69"]
}, Open  ]],

Cell[TextData[{
 "Following [1], we rewrite any term ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["x", "a"], 
    SuperscriptBox[
     SubscriptBox["P", "J"], 
     RowBox[{" ", 
      RowBox[{"(", "b", ")"}]}]]}], TraditionalForm]],ExpressionUUID->
  "2d22c090-a6c3-4b25-9e0a-8a62f57f215a"],
 " with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", ",", 
    RowBox[{"b", ">=", "0"}]}], TraditionalForm]],ExpressionUUID->
  "071d6472-ad40-45cb-947a-1fa8e370313f"],
 " in terms of the Legendre equation so that it reduces the size of the \
equations. We use the fact that the k-derivative of LegEq contains a term ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["x", "2"]}], 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["P", "J"], 
      RowBox[{"(", 
       RowBox[{"2", "+", "k"}], ")"}]], "(", "x", ")"}]}], TraditionalForm]],
  ExpressionUUID->"1fb7a8e0-6512-413e-b02e-acfe279a6914"],
 ". (PFunction should be cleared in order to use this function.)"
}], "Text",
 CellChangeTimes->{{3.873223203053829*^9, 3.8732232245612035`*^9}, {
  3.8732404631421995`*^9, 3.8732406786700172`*^9}, {3.88684326445496*^9, 
  3.886843290583324*^9}, {3.8872067512256327`*^9, 3.8872067530651197`*^9}, {
  3.887274973677106*^9, 3.887274996320458*^9}, {3.887356804263318*^9, 
  3.887356804716642*^9}},ExpressionUUID->"cc7df956-7b7a-4ac2-b310-\
37aadc1d0bff"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"simPF", "[", "expr_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Ptemp", ",", "res", ",", "aMax", ",", "bMax"}], "}"}], ",", 
     RowBox[{
      RowBox[{"aMax", "=", "5"}], ";", 
      RowBox[{"bMax", "=", "5"}], ";", "\[IndentingNewLine]", 
      RowBox[{"res", "=", "expr"}], ";", 
      RowBox[{"(*", 
       RowBox[{"Start", " ", "with", " ", "the", " ", "expression"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Ptemp", "=", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"PFunction", "[", 
               RowBox[{"4", ",", "J"}], "]"}], "[", "x", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "b"}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{"Remove", " ", "the", " ", 
            SuperscriptBox["x", "2"], 
            FormBox[
             RowBox[{
              RowBox[{
               SuperscriptBox[
                SubscriptBox["P", "J"], 
                RowBox[{"(", "b", ")"}]], "(", "x", ")"}], " ", "from", " ", 
              "it", " ", "and", " ", "replace", " ", "it", " ", "with", " ", 
              "its", " ", "value", " ", "given", " ", "by", " ", "the", " ", 
              RowBox[{"(", 
               RowBox[{"derivative", " ", "of"}], ")"}], " ", "Legendre", " ",
               "equation"}],
             TraditionalForm]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"res", "=", 
           RowBox[{
            RowBox[{"res", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FractionBox["1", 
                  RowBox[{"a", "!"}]], 
                 RowBox[{"D", "[", 
                  RowBox[{"res", ",", "Ptemp", ",", 
                   RowBox[{"{", 
                    RowBox[{"x", ",", "a"}], "}"}]}], "]"}]}], "/.", 
                RowBox[{"x", "->", "0"}]}], ")"}], 
              SuperscriptBox["x", 
               RowBox[{"a", "-", "2"}]], 
              RowBox[{"D", "[", 
               RowBox[{"LegEq", ",", 
                RowBox[{"{", 
                 RowBox[{"x", ",", 
                  RowBox[{"b", "-", "2"}]}], "}"}]}], "]"}]}]}], "//", 
            "Simplify"}]}]}], ")"}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"b", ",", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"2", ",", "bMax"}], "]"}], "//", "Reverse"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"2", ",", "aMax"}], "]"}], "//", "Reverse"}]}], "}"}]}], 
       "]"}], ";", "\[IndentingNewLine]", "res"}]}], "]"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8732248647655635`*^9, 3.873224905756423*^9}, {
  3.8732370707128525`*^9, 3.8732371560196247`*^9}, {3.8732372064075823`*^9, 
  3.87323723365501*^9}, {3.8732375685754566`*^9, 3.8732377126760626`*^9}, {
  3.873237823855173*^9, 3.8732378392979503`*^9}, {3.873237923556858*^9, 
  3.8732379721847677`*^9}, {3.8732381527003803`*^9, 3.8732383143844614`*^9}, {
  3.8732383498294234`*^9, 3.8732384078603764`*^9}, {3.8732384561366224`*^9, 
  3.873238537832141*^9}, {3.8732385945219994`*^9, 3.8732385973573112`*^9}, {
  3.8732407055929976`*^9, 3.8732408208679595`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"955c2992-7bd2-49dd-82a4-50bac7b95a23"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"e", ".", "g", "."}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"aeg", "=", "2"}], ";", 
    RowBox[{"beg", "=", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "PFunction", "]"}], "\[IndentingNewLine]", 
   RowBox[{"temp", "=", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", "aeg"], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"PFunction", "[", 
          RowBox[{"4", ",", "J"}], "]"}], "[", "x", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "beg"}], "}"}]}], "]"}]}], "//", "simPF"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Restore", " ", "function"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"PFunction", "[", 
       RowBox[{"D_", ",", "J_"}], "]"}], "[", "z_", "]"}], ":=", 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       RowBox[{"-", "J"}], ",", 
       RowBox[{"J", "+", "D", "-", "3"}], ",", 
       FractionBox[
        RowBox[{"D", "-", "2"}], "2"], ",", 
       FractionBox[
        RowBox[{"1", "-", "z"}], "2"]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Check", " ", "spin", " ", "by", " ", "spin"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["x", "aeg"], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"PFunction", "[", 
            RowBox[{"4", ",", "J"}], "]"}], "[", "x", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "beg"}], "}"}]}], "]"}]}], "==", "temp"}], "//", 
      "Simplify"}], ",", 
     RowBox[{"{", 
      RowBox[{"J", ",", "0", ",", "10"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8872068596782227`*^9, 3.887206899287673*^9}, {
  3.887206950089023*^9, 3.88720720957804*^9}, {3.887207240887484*^9, 
  3.887207344388804*^9}, {3.88730536603601*^9, 3.887305384567738*^9}, {
  3.887357007795493*^9, 3.8873570083054657`*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"9601f648-d37f-46cf-89db-6c6eb6bd0587"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "J", "+", 
     SuperscriptBox["J", "2"]}], ")"}], " ", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"PFunction", "[", 
      RowBox[{"4", ",", "J"}], "]"}], "\[Prime]",
     MultilineFunction->None], "[", "x", "]"}]}], "-", 
  RowBox[{"4", " ", "x", " ", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"PFunction", "[", 
      RowBox[{"4", ",", "J"}], "]"}], "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "x", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"PFunction", "[", 
     RowBox[{"4", ",", "J"}], "]"}], 
    TagBox[
     RowBox[{"(", "3", ")"}],
     Derivative],
    MultilineFunction->None], "[", "x", "]"}]}]], "Output",
 CellChangeTimes->{
  3.88720688863415*^9, 3.88720694006603*^9, {3.887206971668157*^9, 
   3.887207038280962*^9}, {3.887207080400848*^9, 3.887207186651642*^9}, {
   3.887207286084762*^9, 3.887207344660735*^9}, 3.887305284188048*^9, {
   3.887305385754581*^9, 3.887305404361656*^9}, 3.887358221407312*^9, 
   3.887360515444894*^9, 3.88736066043406*^9, 3.887361923785802*^9, 
   3.88736213489635*^9, 3.88927866224229*^9, 3.8914229896518*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"e7d47766-e432-41ac-85e9-fbc475787cea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.88720688863415*^9, 3.88720694006603*^9, {3.887206971668157*^9, 
   3.887207038280962*^9}, {3.887207080400848*^9, 3.887207186651642*^9}, {
   3.887207286084762*^9, 3.887207344660735*^9}, 3.887305284188048*^9, {
   3.887305385754581*^9, 3.887305404361656*^9}, 3.887358221407312*^9, 
   3.887360515444894*^9, 3.88736066043406*^9, 3.887361923785802*^9, 
   3.88736213489635*^9, 3.88927866224229*^9, 3.8914229896764917`*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"d792f69e-eb8f-4456-9963-2fbaa1a85bda"]
}, Open  ]],

Cell[TextData[{
 "Vector index contraction is denoted by ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["a", "\[Mu]"], 
     SuperscriptBox["b", "\[Mu]"]}], "=", 
    RowBox[{"pr", "[", 
     RowBox[{"a", ",", "b"}], "]"}]}], TraditionalForm]],ExpressionUUID->
  "7ca537a4-2f0d-4fea-9c16-d06972162252"],
 ". Properties:"
}], "Text",
 CellChangeTimes->{{3.886844181113491*^9, 
  3.886844271287199*^9}},ExpressionUUID->"0350e502-c2c3-43ca-9315-\
2aa339f8838a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Symmetric", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SetAttributes", "[", 
     RowBox[{"pr", ",", "Orderless"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"numberq", "[", "_", "]"}], ":=", "False"}], "\n", 
   RowBox[{
    RowBox[{"numberq", "[", 
     RowBox[{"_", "?", "NumericQ"}], "]"}], ":=", "True"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "Linear", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"pr", "[", 
      RowBox[{"u_Plus", ",", "v_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"pr", "[", 
        RowBox[{"#", ",", "v"}], "]"}], "&"}], "/@", "u"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"pr", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"a_", "?", "numberq"}], " ", "x_"}], ",", "y_"}], "]"}], ":=", 
     RowBox[{"a", " ", 
      RowBox[{"pr", "[", 
       RowBox[{"x", ",", "y"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Declare", " ", "scalar", " ", 
     RowBox[{"quantities", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"numberq", "[", 
      RowBox[{"s", "|", "t", "|", "u", "|", 
       FractionBox["1", "s"], "|", 
       FractionBox["1", "t"], "|", 
       FractionBox["1", "u"], "|", 
       SqrtBox[
        FractionBox[
         RowBox[{"s", " ", "u"}], "t"]], "|", 
       RowBox[{"pr", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}]}], "]"}], "=", "True"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"numberq", "[", 
      RowBox[{
      "a1", "|", "a2", "|", "a3", "|", "a4", "|", "\[Alpha]1", "|", 
       "\[Alpha]2", "|", "\[Alpha]3", "|", "\[Alpha]4"}], "]"}], "=", 
     "True"}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.886844274442449*^9, 3.8868443310789747`*^9}, {
  3.886844399064926*^9, 3.886844399878045*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"8d03e1e2-5b38-4c50-a5ed-16e4770a5f9c"],

Cell[TextData[{
 "An epsilon symbol with a free index is denoted by ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Epsilon]", "\[Mu]\[Nu]\[Rho]"], 
     SubscriptBox["a", "\[Nu]"], 
     SubscriptBox["b", "\[Rho]"]}], "=", 
    RowBox[{"eps", "[", 
     RowBox[{"a", ",", "b"}], "]"}]}], TraditionalForm]],ExpressionUUID->
  "9110fff0-2081-4733-93e1-f79fabf89bea"],
 ". Properties:"
}], "Text",
 CellChangeTimes->{{3.886844346609023*^9, 
  3.8868444195551043`*^9}},ExpressionUUID->"7bb47963-9528-4722-902b-\
8a98fc9f68bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Linear", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"eps", "[", 
      RowBox[{"u_Plus", ",", "v_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"eps", "[", 
        RowBox[{"#", ",", "v"}], "]"}], "&"}], "/@", "u"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"eps", "[", 
      RowBox[{"u_", ",", "v_Plus"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"eps", "[", 
        RowBox[{"u", ",", "#"}], "]"}], "&"}], "/@", "v"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"eps", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"a_", "?", "numberq"}], " ", "u_"}], ",", "v_"}], "]"}], ":=", 
     RowBox[{"a", " ", 
      RowBox[{"eps", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"eps", "[", 
      RowBox[{"u_", ",", 
       RowBox[{
        RowBox[{"a_", "?", "numberq"}], " ", "v_"}]}], "]"}], ":=", 
     RowBox[{"a", " ", 
      RowBox[{"eps", "[", 
       RowBox[{"u", ",", "v"}], "]"}]}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.886844414981825*^9, 3.88684447659478*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"a5b2d4eb-e07f-4840-88bd-a552dd51ba1d"],

Cell[TextData[{
 "A derivative by ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "3bebe39e-50d4-469f-8993-21ec5d4b9cfc"],
 " contracted with a vector is denoted by ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["e", "\[Mu]"], 
     RowBox[{
      FractionBox["\[PartialD]", 
       RowBox[{"\[PartialD]", 
        SuperscriptBox["n", "\[Mu]"]}]], 
      RowBox[{"f", "[", "n", "]"}]}]}], "=", 
    RowBox[{"diff", "[", 
     RowBox[{"e", ",", "n", ",", "f"}], "]"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "41a0b674-056c-4dd0-9bc2-1e0d71572e74"]
}], "Text",
 CellChangeTimes->{{3.886845364521553*^9, 
  3.8868454352306843`*^9}},ExpressionUUID->"3aa5c1e4-d459-4c9b-a8ac-\
8484af81a9a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"diff", "[", 
    RowBox[{"e_", ",", "n_", ",", "f_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"f", ",", "n"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["pr", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"a_", ",", "b_"}], "]"}], "->", 
        RowBox[{"pr", "[", 
         RowBox[{"e", ",", "b"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["pr", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"a_", ",", "b_"}], "]"}], "->", 
        RowBox[{"pr", "[", 
         RowBox[{"a", ",", "e"}], "]"}]}]}], "}"}]}], ")"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.886845443767713*^9, 3.886845445193391*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"cb640b99-daab-4893-a740-e0194e8fa691"],

Cell[TextData[{
 "Gram determinant ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Epsilon]", "mnr"], 
     SuperscriptBox["\[Epsilon]", "abc"]}], "=", 
    SuperscriptBox[
     SubscriptBox["\[Delta]", "mnr"], "abc"]}], TraditionalForm]],
  ExpressionUUID->"90018b5d-99ac-4c22-8c0c-163f5a4de06d"],
 " as a replacement for products of epsilons:"
}], "Text",
 CellChangeTimes->{{3.886845559656225*^9, 
  3.8868456660098143`*^9}},ExpressionUUID->"64138650-6217-4654-962e-\
7d577aceae52"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GramDet", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"pr", "[", 
       RowBox[{
        RowBox[{"eps", "[", 
         RowBox[{"a_", ",", "b_"}], "]"}], ",", 
        RowBox[{"eps", "[", 
         RowBox[{"m_", ",", "n_"}], "]"}]}], "]"}], "->", 
      RowBox[{"Det", "[", 
       RowBox[{"(", GridBox[{
          {
           RowBox[{"pr", "[", 
            RowBox[{"a", ",", "m"}], "]"}], 
           RowBox[{"pr", "[", 
            RowBox[{"b", ",", "m"}], "]"}]},
          {
           RowBox[{"pr", "[", 
            RowBox[{"a", ",", "n"}], "]"}], 
           RowBox[{"pr", "[", 
            RowBox[{"b", ",", "n"}], "]"}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}], ")"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"pr", "[", 
        RowBox[{"a_", ",", 
         RowBox[{"eps", "[", 
          RowBox[{"b_", ",", "c_"}], "]"}]}], "]"}], 
       RowBox[{"pr", "[", 
        RowBox[{"m_", ",", 
         RowBox[{"eps", "[", 
          RowBox[{"n_", ",", "r_"}], "]"}]}], "]"}]}], "->", 
      RowBox[{"Det", "[", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {
            RowBox[{"pr", "[", 
             RowBox[{"a", ",", "m"}], "]"}], 
            RowBox[{"pr", "[", 
             RowBox[{"b", ",", "m"}], "]"}], 
            RowBox[{"pr", "[", 
             RowBox[{"c", ",", "m"}], "]"}]},
           {
            RowBox[{"pr", "[", 
             RowBox[{"a", ",", "n"}], "]"}], 
            RowBox[{"pr", "[", 
             RowBox[{"b", ",", "n"}], "]"}], 
            RowBox[{"pr", "[", 
             RowBox[{"c", ",", "n"}], "]"}]},
           {
            RowBox[{"pr", "[", 
             RowBox[{"a", ",", "r"}], "]"}], 
            RowBox[{"pr", "[", 
             RowBox[{"b", ",", "r"}], "]"}], 
            RowBox[{"pr", "[", 
             RowBox[{"c", ",", "r"}], "]"}]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"pr", "[", 
        RowBox[{"a_", ",", 
         RowBox[{"eps", "[", 
          RowBox[{"b_", ",", "c_"}], "]"}]}], "]"}], "2"], "->", 
      RowBox[{"Det", "[", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {
            RowBox[{"pr", "[", 
             RowBox[{"a", ",", "a"}], "]"}], 
            RowBox[{"pr", "[", 
             RowBox[{"b", ",", "a"}], "]"}], 
            RowBox[{"pr", "[", 
             RowBox[{"c", ",", "a"}], "]"}]},
           {
            RowBox[{"pr", "[", 
             RowBox[{"a", ",", "b"}], "]"}], 
            RowBox[{"pr", "[", 
             RowBox[{"b", ",", "b"}], "]"}], 
            RowBox[{"pr", "[", 
             RowBox[{"c", ",", "b"}], "]"}]},
           {
            RowBox[{"pr", "[", 
             RowBox[{"a", ",", "c"}], "]"}], 
            RowBox[{"pr", "[", 
             RowBox[{"b", ",", "c"}], "]"}], 
            RowBox[{"pr", "[", 
             RowBox[{"c", ",", "c"}], "]"}]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], "]"}]}]}], "}"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.886845684068275*^9, 3.886845684626*^9}, {
  3.886845861705958*^9, 3.886845864228036*^9}, {3.8868459286098137`*^9, 
  3.886845930415553*^9}, {3.8892789581020813`*^9, 3.889278965657992*^9}, {
  3.889279034954359*^9, 3.8892790400966187`*^9}, {3.889279090648986*^9, 
  3.8892790917188473`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"ff8ba376-44b9-4cc9-8d09-a36f43713ee6"],

Cell["Orthogonality relations for the transverse vectors:", "Text",
 CellChangeTimes->{{3.886845978130369*^9, 
  3.886846025342896*^9}},ExpressionUUID->"86dd1d94-23b8-4ad2-b9ab-\
c3bfda09ef68"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Orthog", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"pr", "[", 
       RowBox[{"e1", ",", "n"}], "]"}], "->", "0"}], ",", 
     RowBox[{
      RowBox[{"pr", "[", 
       RowBox[{"e2", ",", "n"}], "]"}], "->", "0"}], ",", 
     RowBox[{
      RowBox[{"pr", "[", 
       RowBox[{"e3", ",", "np"}], "]"}], "->", "0"}], ",", 
     RowBox[{
      RowBox[{"pr", "[", 
       RowBox[{"e4", ",", "np"}], "]"}], "->", "0"}]}], "}"}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.886846036659288*^9, 3.886846036974107*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"ea8a1b1e-daad-4a24-a899-1685bd9e3e78"],

Cell["Mandelstam invariants:", "Text",
 CellChangeTimes->{{3.8868511795936403`*^9, 
  3.886851184790359*^9}},ExpressionUUID->"a94d3d60-b5f6-48de-b6e2-\
cc48392f6d33"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mand", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"pr", "[", 
       RowBox[{"p1", ",", "p2"}], "]"}], "->", 
      FractionBox[
       RowBox[{"-", "s"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"pr", "[", 
       RowBox[{"p3", ",", "p4"}], "]"}], "->", 
      FractionBox[
       RowBox[{"-", "s"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"pr", "[", 
       RowBox[{"p1", ",", "p3"}], "]"}], "->", 
      FractionBox[
       RowBox[{"-", "u"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"pr", "[", 
       RowBox[{"p2", ",", "p4"}], "]"}], "->", 
      FractionBox[
       RowBox[{"-", "u"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"pr", "[", 
       RowBox[{"p1", ",", "p4"}], "]"}], "->", 
      FractionBox[
       RowBox[{"-", "t"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"pr", "[", 
       RowBox[{"p2", ",", "p3"}], "]"}], "->", 
      FractionBox[
       RowBox[{"-", "t"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"pr", "[", 
       RowBox[{"p1", ",", "p1"}], "]"}], "->", "0"}], ",", 
     RowBox[{
      RowBox[{"pr", "[", 
       RowBox[{"p2", ",", "p2"}], "]"}], "->", "0"}], ",", 
     RowBox[{
      RowBox[{"pr", "[", 
       RowBox[{"p3", ",", "p3"}], "]"}], "->", "0"}], ",", 
     RowBox[{
      RowBox[{"pr", "[", 
       RowBox[{"p4", ",", "p4"}], "]"}], "->", "0"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ttosu", "=", 
   RowBox[{"t", "->", 
    RowBox[{
     RowBox[{"-", "s"}], "-", "u"}]}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8868511876057167`*^9, 3.886851188902005*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"bcdd79aa-32dc-44b6-ab7e-db4bbb7b3db2"],

Cell[TextData[{
 "Replacement to restore ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Epsilon]", "\[Mu]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "076b5be5-399c-45ad-961a-0dc4597dcdf0"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "\[Mu]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9722a8e6-4bd5-413f-9f3c-a2af6bb3220f"],
 " from ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "\[Mu]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "db714f04-369b-4f92-b7f1-8fda30ea05e6"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["e", "\[Mu]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7f93dbd2-8dd5-4a64-bcfe-5d7edeac54f6"],
 ":"
}], "Text",
 CellChangeTimes->{{3.887287263755478*^9, 
  3.88728732164191*^9}},ExpressionUUID->"a15322d4-2aba-4d25-a733-\
c9d2539b8fea"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ento\[Epsilon]p", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"e1", "->", 
      RowBox[{"\[Epsilon]1", "+", 
       RowBox[{"2", "p1", " ", 
        FractionBox[
         RowBox[{"pr", "[", 
          RowBox[{"p2", ",", "\[Epsilon]1"}], "]"}], "s"]}]}]}], ",", 
     RowBox[{"e2", "->", 
      RowBox[{"\[Epsilon]2", "+", 
       RowBox[{"2", "p2", " ", 
        FractionBox[
         RowBox[{"pr", "[", 
          RowBox[{"p1", ",", "\[Epsilon]2"}], "]"}], "s"]}]}]}], ",", 
     RowBox[{"e3", "->", 
      RowBox[{"\[Epsilon]3", "+", 
       RowBox[{"2", "p3", " ", 
        FractionBox[
         RowBox[{"pr", "[", 
          RowBox[{"p4", ",", "\[Epsilon]3"}], "]"}], "s"]}]}]}], ",", 
     RowBox[{"e4", "->", 
      RowBox[{"\[Epsilon]4", "+", 
       RowBox[{"2", "p4", " ", 
        FractionBox[
         RowBox[{"pr", "[", 
          RowBox[{"p3", ",", "\[Epsilon]4"}], "]"}], "s"]}]}]}], ",", 
     RowBox[{"n", "->", 
      RowBox[{"p2", "-", "p1"}]}], ",", 
     RowBox[{"np", "->", 
      RowBox[{"p3", "-", "p4"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"nn", "->", "s"}], ",", 
     RowBox[{"x", "->", 
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{"2", "u"}], "s"]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"utox", "=", 
   RowBox[{"u", "->", 
    FractionBox[
     RowBox[{"s", 
      RowBox[{"(", 
       RowBox[{"x", "-", "1"}], ")"}]}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xtou", "=", 
   RowBox[{"x", "->", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{"2", "u"}], "s"]}]}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8733035138400955`*^9, 3.8733035318150263`*^9}, {
  3.8758641134223213`*^9, 3.875864113666375*^9}, {3.878738757220594*^9, 
  3.8787387595319967`*^9}, {3.880194984060708*^9, 3.8801949869854193`*^9}, {
  3.8868511659024973`*^9, 3.8868511666080847`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"f256f2ae-f644-4fca-a98b-10e3e6d3a47d"],

Cell[CellGroupData[{

Cell["Gluing function", "Subsubsection",
 CellChangeTimes->{{3.865227766619052*^9, 
  3.8652277756907763`*^9}},ExpressionUUID->"da325655-bb23-47a0-a33a-\
0626e01e28d9"],

Cell[TextData[{
 "This function takes the initial and final little group vertices and glues \
them by taking derivatives of the Gegenbauer polynomial.\n\tgluing[",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"J", "]"}], "[", 
    RowBox[{"vtx", "[", 
     SubscriptBox["coeff", "i"]}]}], TraditionalForm]],ExpressionUUID->
  "be07ec80-15d0-48de-beb9-aad4f7304866"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["yng", "i"], TraditionalForm]],ExpressionUUID->
  "cc622ad9-ffa3-4ae9-b258-301e0c0a4124"],
 "], ",
 Cell[BoxData[
  FormBox[
   RowBox[{"vtx", "[", 
    SubscriptBox["coeff", "j"]}], TraditionalForm]],ExpressionUUID->
  "d7bc37a7-90e9-44b6-b641-9a2fac597f16"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["yng", "j"], TraditionalForm]],ExpressionUUID->
  "2b0254a0-506f-47e8-ba3e-8bc80168595e"],
 "]]\nIts arguments are:\n\t- J: spin of the intermediate state\n\t- \
vtx[coeff, yng]: vertex function (i for outgoing, j for incoming):\n\t\t\
coeff: numerical coefficient in front of the tableau (importantly factors of \
i).\n\t\tyng: list of vectors to be symmetrized together with enough copies \
of ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]],ExpressionUUID->
  "4a9bf192-4427-40df-9981-af24678bece8"],
 " to fill out ",
 Cell[BoxData[
  FormBox["J", TraditionalForm]],ExpressionUUID->
  "b3bb0cbe-c344-43d1-8895-7166982b3bf3"],
 " columns (e.g. {e1,e2}, {eps[e1,n],e2}, or {}).\n\t\t(It only works for \
single-row tableaux, hence D=4.)\nAnd it returns the glued vertices \
multiplied by their coefficients."
}], "Text",
 CellChangeTimes->{{3.8652277887737465`*^9, 3.8652279019189014`*^9}, 
   3.8652280638593545`*^9, {3.8652281142845125`*^9, 3.8652281927568917`*^9}, {
   3.8652282300736485`*^9, 3.865228315178583*^9}, {3.865228351307787*^9, 
   3.8652284529232426`*^9}, {3.8652425984456396`*^9, 3.865242825445003*^9}, {
   3.865242868329526*^9, 3.865242934581231*^9}, {3.865243339694742*^9, 
   3.8652433886338277`*^9}, {3.886843465182349*^9, 3.8868434822712603`*^9}, {
   3.886843698578505*^9, 3.886843754963731*^9}, {3.886843891072322*^9, 
   3.886843895294342*^9}, {3.886843932952688*^9, 3.886843964104402*^9}, {
   3.886843995530642*^9, 3.886844036969837*^9}, {3.886844067366551*^9, 
   3.886844099154159*^9}, {3.886844135926285*^9, 3.886844149848248*^9}, {
   3.886846534044405*^9, 3.886846564706891*^9}, {3.887275125536784*^9, 
   3.887275127120873*^9}, {3.896861810327582*^9, 
   3.896861840899603*^9}},ExpressionUUID->"b440a8c9-902b-42d8-bf12-\
08210a37a533"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"lgGluing", "[", "J_", "]"}], "[", 
     RowBox[{
      RowBox[{"vtx", "[", 
       RowBox[{"coeffi_", ",", "yngi_"}], "]"}], ",", 
      RowBox[{"vtx", "[", 
       RowBox[{"coeffj_", ",", " ", "yngj_"}], "]"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "Ptemp", "}"}], ",", 
      RowBox[{
       RowBox[{"Ptemp", "=", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"pr", "[", 
             RowBox[{"n1", ",", "n1"}], "]"}], 
            RowBox[{"pr", "[", 
             RowBox[{"n2", ",", "n2"}], "]"}]}], ")"}], 
          FractionBox["J", "2"]], 
         RowBox[{
          RowBox[{"PFunction", "[", 
           RowBox[{"4", ",", "J"}], "]"}], "[", 
          FractionBox[
           RowBox[{"pr", "[", 
            RowBox[{"n1", ",", "n2"}], "]"}], 
           SqrtBox[
            RowBox[{
             RowBox[{"pr", "[", 
              RowBox[{"n1", ",", "n1"}], "]"}], 
             RowBox[{"pr", "[", 
              RowBox[{"n2", ",", "n2"}], "]"}]}]]], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Derivatives", " ", "replace", " ", "arguments", " ", "in", " ", 
         "Young", " ", "tableaux"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Ptemp", "=", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"J", "-", "i", "+", "1"}]], 
           RowBox[{"diff", "[", 
            RowBox[{
             RowBox[{"yngi", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", "n2", ",", "Ptemp"}], 
            "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "yngi", "]"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Ptemp", "=", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"J", "-", "j", "+", "1"}]], 
           RowBox[{"diff", "[", 
            RowBox[{
             RowBox[{"yngj", "[", 
              RowBox[{"[", "j", "]"}], "]"}], ",", "n1", ",", "Ptemp"}], 
            "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"Length", "[", "yngj", "]"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"coeffi", "/.", 
                  RowBox[{"\[Iota]", "->", 
                   RowBox[{"-", "\[Iota]"}]}]}], ")"}], "*", "coeffj", "*", 
                "Ptemp"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"n1", "->", "n"}], ",", 
                 RowBox[{"n2", "->", "np"}]}], 
                RowBox[{"(*", 
                 RowBox[{
                 "Replace", " ", "intermediate", " ", "variables", " ", 
                  RowBox[{"back", "."}]}], "*)"}], "}"}]}], "//", "Expand"}], 
             ")"}], "/.", "GramDet"}], "/.", "Orthog"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"pr", "[", 
              RowBox[{"n", ",", "np"}], "]"}], "->", 
             RowBox[{"(*", 
              RowBox[{"u", "-", "t"}], "*)"}], 
             RowBox[{"x", " ", "nn"}]}], ",", 
            RowBox[{
             RowBox[{"pr", "[", 
              RowBox[{"n", ",", "n"}], "]"}], "->", 
             RowBox[{"(*", "s", "*)"}], "nn"}], ",", 
            RowBox[{
             RowBox[{"pr", "[", 
              RowBox[{"np", ",", "np"}], "]"}], "->", 
             RowBox[{"(*", "s", "*)"}], "nn"}]}], "}"}]}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"nn", "\[Element]", "Reals"}], ",", 
            RowBox[{"nn", ">", "0"}], ",", 
            RowBox[{
             SuperscriptBox["\[Iota]", "2"], "==", 
             RowBox[{"-", "1"}]}]}], "}"}]}]}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"We", " ", "make", " ", "it", " ", "act", " ", "linearly"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"lgGluing", "[", "J_", "]"}], "[", 
    RowBox[{"u_Plus", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"lgGluing", "[", "J", "]"}], "[", 
      RowBox[{"#", ",", "v"}], "]"}], "&"}], "/@", "u"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"lgGluing", "[", "J_", "]"}], "[", 
    RowBox[{"u_", ",", "v_Plus"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"lgGluing", "[", "J", "]"}], "[", 
      RowBox[{"u", ",", "#"}], "]"}], "&"}], "/@", "v"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.865062806968528*^9, 3.865062832437128*^9}, {
   3.8650629506890764`*^9, 3.8650629540482407`*^9}, {3.8650632100720005`*^9, 
   3.865063238351956*^9}, {3.8650643917499266`*^9, 3.86506442258821*^9}, {
   3.8650645647567773`*^9, 3.8650646992619314`*^9}, {3.865064773224161*^9, 
   3.865064828239788*^9}, {3.8650650858219447`*^9, 3.865065144083272*^9}, {
   3.8650653203193235`*^9, 3.8650653306760745`*^9}, {3.8650709918433247`*^9, 
   3.865071033871149*^9}, {3.865071131223159*^9, 3.86507116616961*^9}, {
   3.865071981520839*^9, 3.865072009798768*^9}, {3.8650721027575254`*^9, 
   3.865072146285489*^9}, {3.86507221713056*^9, 3.8650722222128243`*^9}, {
   3.865072273846048*^9, 3.8650722798186674`*^9}, {3.865072360362588*^9, 
   3.865072364858249*^9}, {3.865072463270467*^9, 3.8650725534351892`*^9}, {
   3.8650726486314087`*^9, 3.86507282746025*^9}, {3.865073012594366*^9, 
   3.8650730739177933`*^9}, {3.8650736321630173`*^9, 
   3.8650736447781506`*^9}, {3.8650737281314487`*^9, 
   3.8650737345998487`*^9}, {3.865073827569522*^9, 3.86507382896561*^9}, {
   3.865073881943396*^9, 3.865073892892297*^9}, 3.865088496608734*^9, {
   3.865088903327305*^9, 3.8650889340673733`*^9}, {3.865089043505001*^9, 
   3.865089095746334*^9}, 3.865096121128849*^9, 3.8652241762314*^9, {
   3.8652242107028413`*^9, 3.8652242332192163`*^9}, {3.8652242771059837`*^9, 
   3.8652242807240467`*^9}, {3.8652243553226986`*^9, 3.86522436600835*^9}, {
   3.8652244049212017`*^9, 3.865224433481059*^9}, {3.8652245014134398`*^9, 
   3.865224525772608*^9}, {3.865224965561832*^9, 3.8652249736207952`*^9}, {
   3.8652250918580723`*^9, 3.865225185750719*^9}, {3.865225343884062*^9, 
   3.8652253465679884`*^9}, {3.8652254201803417`*^9, 
   3.8652255771014853`*^9}, {3.865225634464876*^9, 3.8652256378542385`*^9}, {
   3.865225705435989*^9, 3.865225712005828*^9}, {3.8652260557685227`*^9, 
   3.865226059085842*^9}, {3.865226129977927*^9, 3.8652261692046824`*^9}, {
   3.865226706322585*^9, 3.865226858053286*^9}, {3.8652270042649636`*^9, 
   3.865227054968181*^9}, {3.86522708622169*^9, 3.8652270895816083`*^9}, {
   3.865227184873273*^9, 3.865227272255926*^9}, {3.8652273594556403`*^9, 
   3.8652273862996483`*^9}, {3.865228321843042*^9, 3.865228342993122*^9}, {
   3.8652429381033707`*^9, 3.8652432548325896`*^9}, {3.8653037654994855`*^9, 
   3.8653037659802775`*^9}, {3.8653056628235083`*^9, 
   3.8653056632855215`*^9}, {3.8653058101587167`*^9, 3.865305823531361*^9}, 
   3.865323166688551*^9, {3.86532559800355*^9, 3.8653256110656767`*^9}, {
   3.8701827702369084`*^9, 3.8701828527573366`*^9}, {3.8701844689351196`*^9, 
   3.8701845039982567`*^9}, {3.870184559261933*^9, 3.870184564493373*^9}, {
   3.8701847827843275`*^9, 3.870184840141161*^9}, 3.870185152655614*^9, 
   3.870185198070627*^9, 3.8701852386233015`*^9, {3.870185503268997*^9, 
   3.870185516897314*^9}, {3.8701855738657455`*^9, 3.8701856177958717`*^9}, {
   3.87018913476818*^9, 3.8701891572601767`*^9}, {3.8701915512661495`*^9, 
   3.870191551414222*^9}, {3.8701927775545454`*^9, 3.8701927954758525`*^9}, {
   3.8702461510235147`*^9, 3.870246264653817*^9}, {3.8702502744424553`*^9, 
   3.8702504042445917`*^9}, {3.870250510422676*^9, 3.870250537287655*^9}, {
   3.870250584971896*^9, 3.8702506786747437`*^9}, {3.8702507088516197`*^9, 
   3.870250796904013*^9}, {3.870250856574952*^9, 3.8702508655370536`*^9}, {
   3.870589921951432*^9, 3.870589943360054*^9}, {3.8706273232612405`*^9, 
   3.8706273267143564`*^9}, {3.8788996468230543`*^9, 3.878899654969253*^9}, {
   3.878910814872965*^9, 3.8789108169241247`*^9}, {3.878919407489806*^9, 
   3.87891941146799*^9}, {3.878919456016842*^9, 3.878919461370832*^9}, 
   3.878920707715248*^9, {3.886845540516069*^9, 3.886845554497054*^9}, {
   3.886845961246944*^9, 3.8868459622649508`*^9}, {3.8868460300256367`*^9, 
   3.886846031306808*^9}, {3.886846148660173*^9, 3.886846167938735*^9}, 
   3.886846414041217*^9, {3.886851501382408*^9, 3.886851536248358*^9}, {
   3.887207511570438*^9, 3.887207517125121*^9}, {3.887287574524294*^9, 
   3.887287577756281*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"353eb6dc-1b15-49df-9cce-0d0f66e4771d"],

Cell["\<\
(Note: we have omitted the overall normalization as it can be rescaled away \
by rescaling all the vertices.)

To save time, we obtain the reverse gluing by flipping the initial and final \
states\
\>", "Text",
 CellChangeTimes->{{3.886846059614065*^9, 3.8868461453375797`*^9}, {
  3.887275275341728*^9, 3.887275280107767*^9}, {3.887276004410796*^9, 
  3.8872760226825523`*^9}, {3.887276088402163*^9, 3.887276088873844*^9}, {
  3.887276366420129*^9, 
  3.887276410583497*^9}},ExpressionUUID->"49744d07-4bed-4634-962c-\
ee5d8eed69e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "To", " ", "flip", " ", "the", " ", "initial", " ", "and", " ", "final", 
    " ", "states"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"flip", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"np", "->", "n"}], ",", 
       RowBox[{"n", "->", "np"}], ",", 
       RowBox[{"e1", "->", "e3"}], ",", 
       RowBox[{"e3", "->", "e1"}], ",", 
       RowBox[{"e2", "->", "e4"}], ",", 
       RowBox[{"e4", "->", "e2"}], ",", 
       RowBox[{"\[Iota]", "->", 
        RowBox[{"-", "\[Iota]"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Function", " ", "to", " ", "evaluate", " ", "the", " ", "partial", " ", 
     "wave"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"getlgPW", "[", 
      RowBox[{"vout_", ",", "vin_"}], "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Clear", "[", "PFunction", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"lgPW", "[", 
         RowBox[{"vout", ",", "vin"}], "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"lgGluing", "[", "J", "]"}], "[", 
          RowBox[{
           RowBox[{
            RowBox[{"v", "[", "vout", "]"}], "[", 
            RowBox[{"np", ",", "e3", ",", "e4"}], "]"}], ",", 
           RowBox[{
            RowBox[{"v", "[", "vin", "]"}], "[", 
            RowBox[{"n", ",", "e1", ",", "e2"}], "]"}]}], "]"}], "//", 
         "simPF"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"lgPW", "[", 
         RowBox[{"vin", ",", "vout"}], "]"}], "=", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"lgPW", "[", 
           RowBox[{"vout", ",", "vin"}], "]"}], "/.", "flip"}], ")"}]}], 
       ";"}], ")"}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.873214876329312*^9, 3.873215170410369*^9}, {
   3.8732153430057487`*^9, 3.873215409451068*^9}, 3.873223159016266*^9, {
   3.8732235372578893`*^9, 3.8732235534276285`*^9}, {3.87324085489075*^9, 
   3.8732409071944876`*^9}, {3.8733034683341455`*^9, 3.873303489454035*^9}, {
   3.8733035406167192`*^9, 3.87330355097701*^9}, {3.8733036150534625`*^9, 
   3.873303619426026*^9}, {3.8734778984007926`*^9, 3.8734779013593864`*^9}, {
   3.8758159181085186`*^9, 3.8758159387727947`*^9}, {3.878646573258067*^9, 
   3.8786466267518263`*^9}, {3.878646700372539*^9, 3.87864670855516*^9}, {
   3.878647946498886*^9, 3.878648026251025*^9}, {3.878651569208802*^9, 
   3.878651629465345*^9}, {3.878651671254895*^9, 3.878651672440115*^9}, {
   3.878651725421379*^9, 3.878651737494358*^9}, {3.878651772691222*^9, 
   3.878651806272554*^9}, {3.878653962511104*^9, 3.878654012064232*^9}, {
   3.878654243975532*^9, 3.8786542784066877`*^9}, {3.8786563424740267`*^9, 
   3.8786563589281807`*^9}, {3.8786632450830717`*^9, 3.878663307894799*^9}, {
   3.878663407309743*^9, 3.8786634238662043`*^9}, {3.878664015881537*^9, 
   3.878664019395999*^9}, {3.878910546930326*^9, 3.878910557238041*^9}, {
   3.8789109292920923`*^9, 3.878910931425188*^9}, {3.878919296643736*^9, 
   3.878919304912423*^9}, {3.878919346235417*^9, 3.8789193714433813`*^9}, 
   3.880194991683185*^9, {3.8868515491044683`*^9, 3.8868515493430367`*^9}, {
   3.887208184857939*^9, 3.8872081965931053`*^9}, {3.887209154886772*^9, 
   3.8872091550475273`*^9}, 3.887276032410263*^9, {3.887276425159816*^9, 
   3.887276425412355*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"d3397f86-654e-469b-8781-60bc7064dde6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"e", ".", "g", "."}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"getlgPW", "[", 
    RowBox[{"\[Pi]\[Pi]1", ",", "\[Pi]\[Gamma]2"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lgPW", "[", 
     RowBox[{"\[Pi]\[Pi]1", ",", "\[Pi]\[Gamma]2"}], "]"}], "==", 
    RowBox[{
     RowBox[{"lgGluing", "[", "J", "]"}], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "\[Pi]\[Pi]1", "]"}], "[", 
       RowBox[{"np", ",", "e3", ",", "e4"}], "]"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "\[Pi]\[Gamma]2", "]"}], "[", 
       RowBox[{"n", ",", "e1", ",", "e2"}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lgPW", "[", 
     RowBox[{"\[Pi]\[Gamma]2", ",", "\[Pi]\[Pi]1"}], "]"}], "==", 
    RowBox[{
     RowBox[{"lgGluing", "[", "J", "]"}], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "\[Pi]\[Gamma]2", "]"}], "[", 
       RowBox[{"np", ",", "e3", ",", "e4"}], "]"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "\[Pi]\[Pi]1", "]"}], "[", 
       RowBox[{"n", ",", "e1", ",", "e2"}], "]"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8872764349962997`*^9, 3.887276564928762*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"3ff8d81b-e11b-43d8-95a5-f317a72f3c07"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8872765096623783`*^9, 3.887276565351368*^9}, 
   3.887305284432375*^9, 3.887305404660139*^9, 3.88735822211826*^9, 
   3.887360515671215*^9, 3.887360660663885*^9, 3.887361924010251*^9, 
   3.887362135124951*^9, 3.891422989890991*^9, 3.892114930283684*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"b352421c-9562-4f61-95e8-e9960591acc1"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8872765096623783`*^9, 3.887276565351368*^9}, 
   3.887305284432375*^9, 3.887305404660139*^9, 3.88735822211826*^9, 
   3.887360515671215*^9, 3.887360660663885*^9, 3.887361924010251*^9, 
   3.887362135124951*^9, 3.891422989890991*^9, 3.89211493040471*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"84481046-5b39-4ee7-b54d-65f6314aa496"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Little group 3pt-vertices", "Subsection",
 CellChangeTimes->{{3.8653049187997265`*^9, 3.865304924634488*^9}, {
  3.871628257797924*^9, 3.8716282647617216`*^9}, {3.8868464900456753`*^9, 
  3.886846492855731*^9}},ExpressionUUID->"b20b9d03-c7d7-4dcc-a074-\
6cda0572e014"],

Cell["\<\
This is the list of all little group vertices, the flavor dependence will be \
added later. (The arbitrary normalization is chosen to simplify expressions.)\
\>", "Text",
 CellChangeTimes->{{3.871288490336669*^9, 3.8712884988966627`*^9}, {
  3.8712888137846107`*^9, 3.8712888535841956`*^9}, {3.873212922740053*^9, 
  3.8732129381811304`*^9}, {3.87321316271513*^9, 3.8732131631823673`*^9}, {
  3.8732141084364676`*^9, 3.873214109026749*^9}, {3.8788994338507977`*^9, 
  3.878899469103064*^9}, {3.879933517279181*^9, 3.8799335186575212`*^9}, {
  3.886846509951241*^9, 3.88684651021211*^9}, {3.8868465747095327`*^9, 
  3.886846575021237*^9}, {3.8868466442995377`*^9, 3.886846688665073*^9}, {
  3.887276680726122*^9, 
  3.887276682341177*^9}},ExpressionUUID->"3587573a-76cb-4983-bf05-\
41b3104dd7b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"\[Pi]\[Pi]", " ", "vertex"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"v", "[", "\[Pi]\[Pi]1", "]"}], "[", 
      RowBox[{"n_", ",", "e1_", ",", "e2_"}], "]"}], ":=", 
     RowBox[{"vtx", "[", 
      RowBox[{
       FractionBox[
        SqrtBox["2"], 
        SuperscriptBox[
         RowBox[{"pr", "[", 
          RowBox[{"n", ",", "n"}], "]"}], 
         RowBox[{"J", "/", "2"}]]], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"\[Pi]\[Gamma]", " ", "vertices"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"v", "[", "\[Pi]\[Gamma]1", "]"}], "[", 
      RowBox[{"n_", ",", "e1_", ",", "e2_"}], "]"}], ":=", 
     RowBox[{"vtx", "[", 
      RowBox[{
       RowBox[{
        SqrtBox[
         FractionBox[
          RowBox[{"2", " ", "J"}], 
          RowBox[{"(", 
           RowBox[{"J", "+", "1"}], ")"}]]], 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"pr", "[", 
           RowBox[{"n", ",", "n"}], "]"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"J", "-", "1"}], ")"}], "/", "2"}]]]}], ",", 
       RowBox[{"{", "e2", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"v", "[", "\[Pi]\[Gamma]2", "]"}], "[", 
      RowBox[{"n_", ",", "e1_", ",", "e2_"}], "]"}], ":=", 
     RowBox[{"vtx", "[", 
      RowBox[{
       RowBox[{"\[Iota]", " ", 
        SqrtBox[
         FractionBox[
          RowBox[{"2", "J"}], 
          RowBox[{"(", 
           RowBox[{"J", "+", "1"}], ")"}]]], 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"pr", "[", 
           RowBox[{"n", ",", "n"}], "]"}], 
          RowBox[{"J", "/", "2"}]]]}], ",", 
       RowBox[{"{", 
        RowBox[{"eps", "[", 
         RowBox[{"e2", ",", "n"}], "]"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"\[Gamma]\[Gamma]", " ", "vertices"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"v", "[", "\[Gamma]\[Gamma]1", "]"}], "[", 
      RowBox[{"n_", ",", "e1_", ",", "e2_"}], "]"}], ":=", 
     RowBox[{"vtx", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], 
        FractionBox[
         RowBox[{"pr", "[", 
          RowBox[{"e1", ",", "e2"}], "]"}], 
         SuperscriptBox[
          RowBox[{"pr", "[", 
           RowBox[{"n", ",", "n"}], "]"}], 
          RowBox[{"J", "/", "2"}]]]}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"v", "[", "\[Gamma]\[Gamma]2", "]"}], "[", 
      RowBox[{"n_", ",", "e1_", ",", "e2_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"vtx", "[", 
       RowBox[{
        RowBox[{
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"J", "-", "1"}], ")"}], "J"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"J", "+", "1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"J", "+", "2"}], ")"}]}]]], 
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"pr", "[", 
            RowBox[{"n", ",", "n"}], "]"}], 
           RowBox[{
            RowBox[{"J", "/", "2"}], "-", "1"}]]]}], ",", 
        RowBox[{"{", 
         RowBox[{"e1", ",", "e2"}], "}"}]}], "]"}], "+", 
      RowBox[{"vtx", "[", 
       RowBox[{
        RowBox[{
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"J", "-", "1"}], ")"}], "J"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"J", "+", "1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"J", "+", "2"}], ")"}]}]]], 
         FractionBox[
          RowBox[{"pr", "[", 
           RowBox[{"e1", ",", "e2"}], "]"}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"pr", "[", 
             RowBox[{"n", ",", "n"}], "]"}], 
            RowBox[{"J", "/", "2"}]]}]]}], ",", 
        RowBox[{"{", "}"}]}], "]"}]}]}], 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Lin", ".", " ", "comb", ".", " ", "with"}], " ", 
      "v\[Gamma]\[Gamma]1", " ", "to", " ", "diagonalize", " ", "PW", " ", 
      "matrix"}], "*)"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"v", "[", "\[Gamma]\[Gamma]3", "]"}], "[", 
      RowBox[{"n_", ",", "e1_", ",", "e2_"}], "]"}], ":=", 
     RowBox[{"vtx", "[", 
      RowBox[{
       RowBox[{"\[Iota]", 
        FractionBox["1", "2"], 
        FractionBox[
         RowBox[{"pr", "[", 
          RowBox[{"e1", ",", 
           RowBox[{"eps", "[", 
            RowBox[{"e2", ",", "n"}], "]"}]}], "]"}], 
         SuperscriptBox[
          RowBox[{"pr", "[", 
           RowBox[{"n", ",", "n"}], "]"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"J", "+", "1"}], ")"}], "/", "2"}]]]}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"v", "[", "\[Gamma]\[Gamma]4", "]"}], "[", 
      RowBox[{"n_", ",", "e1_", ",", "e2_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"vtx", "[", 
       RowBox[{
        RowBox[{"\[Iota]", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"J", "-", "1"}], ")"}], "J"}], 
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{"J", "+", "2"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"J", "+", "1"}], ")"}]}]]], " ", 
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"pr", "[", 
            RowBox[{"n", ",", "n"}], "]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"J", "-", "1"}], ")"}], "/", "2"}]]]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"eps", "[", 
           RowBox[{"e1", ",", "n"}], "]"}], ",", "e2"}], "}"}]}], "]"}], "+", 
      RowBox[{"vtx", "[", 
       RowBox[{
        RowBox[{"\[Iota]", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"J", "-", "1"}], ")"}], "J"}], 
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{"J", "+", "2"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"J", "+", "1"}], ")"}]}]]], " ", 
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"pr", "[", 
            RowBox[{"n", ",", "n"}], "]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"J", "-", "1"}], ")"}], "/", "2"}]]]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"eps", "[", 
           RowBox[{"e2", ",", "n"}], "]"}], ",", "e1"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Note", ":", " ", 
     RowBox[{
     "we", " ", "use", " ", "\[Iota]", " ", "instead", " ", "of", " ", 
      "\[ImaginaryI]", " ", "to", " ", "make", " ", "complex", " ", 
      "conjugation", " ", 
      RowBox[{"easier", "."}]}]}], "*)"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.871287240281708*^9, 3.871287293186964*^9}, {
   3.871287330951906*^9, 3.8712873687562976`*^9}, {3.8712874124840593`*^9, 
   3.8712874557108793`*^9}, 3.8712874919991245`*^9, {3.871287532901851*^9, 
   3.871287670485996*^9}, 3.871287712751798*^9, {3.871287755800783*^9, 
   3.8712877562618074`*^9}, {3.8712878032784653`*^9, 3.871287852510537*^9}, {
   3.8712878838963175`*^9, 3.871287944803409*^9}, {3.871288020802303*^9, 
   3.871288097033162*^9}, {3.8712881333151445`*^9, 3.8712881366628942`*^9}, {
   3.87128816846222*^9, 3.871288318216199*^9}, {3.8712883545219493`*^9, 
   3.871288374690179*^9}, {3.8712884213728633`*^9, 3.8712884745926104`*^9}, {
   3.8712888085792437`*^9, 3.8712888101722174`*^9}, {3.871288998175976*^9, 
   3.8712890238497677`*^9}, 3.8712907901975465`*^9, 3.8712909518494196`*^9, {
   3.8712910712262383`*^9, 3.871291081653159*^9}, {3.871628318465044*^9, 
   3.8716283208564787`*^9}, {3.873212912285718*^9, 3.873212917397117*^9}, {
   3.873212951716058*^9, 3.873213117296919*^9}, {3.873213275785775*^9, 
   3.8732132760267935`*^9}, {3.873213422187169*^9, 3.873213501150132*^9}, {
   3.873214164840145*^9, 3.873214169554411*^9}, {3.8732151779444933`*^9, 
   3.873215205327837*^9}, {3.878646273037981*^9, 3.87864638484128*^9}, 
   3.87864660898184*^9, {3.8786468650084553`*^9, 3.8786468957674217`*^9}, {
   3.8786469506066217`*^9, 3.878647016066256*^9}, {3.878647062342478*^9, 
   3.8786470627035227`*^9}, {3.878647395330804*^9, 3.878647397903071*^9}, {
   3.878647562844328*^9, 3.878647670843614*^9}, {3.87864783411325*^9, 
   3.8786478481782*^9}, {3.8788994717609367`*^9, 3.878899568285304*^9}, {
   3.878910822915909*^9, 3.878910906874959*^9}, {3.886846582478405*^9, 
   3.886846618991757*^9}, {3.8868466983447123`*^9, 3.886846761397447*^9}, {
   3.887207575265623*^9, 3.887207579465466*^9}, 3.887275315066448*^9, {
   3.887358156896337*^9, 3.887358183990265*^9}, {3.887360441919601*^9, 
   3.887360444954599*^9}, 3.8873604842948*^9, {3.887360630317223*^9, 
   3.8873606363443937`*^9}, {3.887360981907885*^9, 3.8873610355097847`*^9}, {
   3.887362020321032*^9, 3.887362021554281*^9}, {3.887362053604599*^9, 
   3.887362056811143*^9}, 3.887362104191688*^9, {3.8873622779286623`*^9, 
   3.887362342928865*^9}, {3.889279339122263*^9, 3.889279341867524*^9}, {
   3.88946301599988*^9, 3.889463024637372*^9}, {3.889463190211617*^9, 
   3.889463195205879*^9}, {3.889476611501739*^9, 3.889476614399517*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"c50d4ecd-47cf-45c6-be90-2e39ca7592f9"]
}, Closed]],

Cell[CellGroupData[{

Cell["Orthonormalization (Optional)", "Subsection",
 CellChangeTimes->{{3.88927937714091*^9, 
  3.889279395154479*^9}},ExpressionUUID->"8995ecc1-e5f5-4667-870c-\
e5170ac55c1c"],

Cell["\<\
We may choose to orthonormalize the vertices as in [1] with respect to the \
sum over polarizations. This does not change the results from positivity \
bounds as it does not change the positivity of the spectral density. But it \
makes expressions nicer. The \[OpenCurlyDoubleQuote]arbitrary\
\[CloseCurlyDoubleQuote] normalizations above were inspired by this inner \
product.

We define a trace-gluing function that glues vertices and traces over the \
external polarizations.\
\>", "Text",
 CellChangeTimes->{{3.889279399051709*^9, 
  3.889279579195958*^9}},ExpressionUUID->"155a594d-b699-448d-9cfc-\
f5f75259fd37"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Polarization", " ", "sum", " ", "over", " ", "the", " ", "vector", " ", 
    "e", " ", "as", " ", "a", " ", "replacement", " ", 
    RowBox[{"rule", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"PolSum", "[", "e_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"pr", "[", 
          RowBox[{"e", ",", "b_"}], "]"}], "2"], "->", 
        RowBox[{
         RowBox[{"pr", "[", 
          RowBox[{"b", ",", "b"}], "]"}], "-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"pr", "[", 
            RowBox[{"n", ",", "b"}], "]"}], "2"], 
          RowBox[{"pr", "[", 
           RowBox[{"n", ",", "n"}], "]"}]]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"pr", "[", 
          RowBox[{"e", ",", "b_"}], "]"}], 
         RowBox[{"pr", "[", 
          RowBox[{"e", ",", "c_"}], "]"}]}], "->", 
        RowBox[{
         RowBox[{"pr", "[", 
          RowBox[{"b", ",", "c"}], "]"}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"pr", "[", 
            RowBox[{"n", ",", "b"}], "]"}], 
           RowBox[{"pr", "[", 
            RowBox[{"n", ",", "c"}], "]"}]}], 
          RowBox[{"pr", "[", 
           RowBox[{"n", ",", "n"}], "]"}]]}]}], ",", 
       RowBox[{
        RowBox[{"pr", "[", 
         RowBox[{"e", ",", "e"}], "]"}], "->", "2"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Gluing", " ", "and", " ", "summing", " ", "over", " ", "plarizations"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"TraceGluing", "[", 
       RowBox[{"D_", ",", "J_"}], "]"}], "[", 
      RowBox[{
       RowBox[{"vtx", "[", 
        RowBox[{"coeffi_", ",", "yngi_"}], "]"}], ",", 
       RowBox[{"vtx", "[", 
        RowBox[{"coeffj_", ",", " ", "yngj_"}], "]"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "Ptemp", "}"}], ",", 
       RowBox[{
        RowBox[{"Ptemp", "=", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"pr", "[", 
              RowBox[{"n1", ",", "n1"}], "]"}], 
             RowBox[{"pr", "[", 
              RowBox[{"n2", ",", "n2"}], "]"}]}], ")"}], 
           FractionBox["J", "2"]], 
          RowBox[{
           RowBox[{"PFunction", "[", 
            RowBox[{"D", ",", "J"}], "]"}], "[", 
           FractionBox[
            RowBox[{"pr", "[", 
             RowBox[{"n1", ",", "n2"}], "]"}], 
            SqrtBox[
             RowBox[{
              RowBox[{"pr", "[", 
               RowBox[{"n1", ",", "n1"}], "]"}], 
              RowBox[{"pr", "[", 
               RowBox[{"n2", ",", "n2"}], "]"}]}]]], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Derivatives", " ", "replace", " ", "arguments", " ", "in", " ", 
          "Young", " ", "tableaux"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"Ptemp", "=", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"J", "-", "i", "+", "1"}]], 
            RowBox[{"diff", "[", 
             RowBox[{
              RowBox[{"yngi", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "n2", ",", "Ptemp"}], 
             "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "yngi", "]"}]}], "}"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"Ptemp", "=", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"J", "-", "j", "+", "1"}]], 
            RowBox[{"diff", "[", 
             RowBox[{
              RowBox[{"yngj", "[", 
               RowBox[{"[", "j", "]"}], "]"}], ",", "n1", ",", "Ptemp"}], 
             "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Length", "[", "yngj", "]"}]}], "}"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Ptemp", "=", 
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"coeffi", "/.", 
               RowBox[{"\[Iota]", "->", 
                RowBox[{"-", "\[Iota]"}]}]}], ")"}], "*", "coeffj", "*", 
             "Ptemp"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"n1", "->", "n"}], ",", 
              RowBox[{"n2", "->", "n"}]}], "}"}]}], 
           RowBox[{"(*", 
            RowBox[{"Both", " ", "vertices", " ", "with", " ", 
             RowBox[{"n", "."}]}], "*)"}], ",", "\[IndentingNewLine]", 
           RowBox[{"Assumptions", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"pr", "[", 
                RowBox[{"n", ",", "n"}], "]"}], "\[Element]", 
               TemplateBox[{},
                "Reals"]}], ",", 
              RowBox[{
               RowBox[{"pr", "[", 
                RowBox[{"n", ",", "n"}], "]"}], ">", "0"}], ",", 
              RowBox[{
               SuperscriptBox["\[Iota]", "2"], "==", 
               RowBox[{"-", "1"}]}]}], "}"}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"Remove", " ", "epsilons"}], ",", " ", 
          RowBox[{
          "use", " ", "orthogonality", " ", "and", " ", "do", " ", 
           "polarization", " ", "sums"}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Ptemp", "//", "Expand"}], ")"}], "/.", "GramDet"}], "/.",
             "Orthog"}], "/.", 
           RowBox[{"PolSum", "[", "e1", "]"}]}], "/.", 
          RowBox[{"PolSum", "[", "e2", "]"}]}], "//", "Simplify"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"We", " ", "make", " ", "it", " ", "linear"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"TraceGluing", "[", 
       RowBox[{"D_", ",", "J_"}], "]"}], "[", 
      RowBox[{"u_Plus", ",", "v_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"TraceGluing", "[", 
         RowBox[{"D", ",", "J"}], "]"}], "[", 
        RowBox[{"#", ",", "v"}], "]"}], "&"}], "/@", "u"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"TraceGluing", "[", 
       RowBox[{"D_", ",", "J_"}], "]"}], "[", 
      RowBox[{"u_", ",", "v_Plus"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"TraceGluing", "[", 
         RowBox[{"D", ",", "J"}], "]"}], "[", 
        RowBox[{"u", ",", "#"}], "]"}], "&"}], "/@", "v"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.865062806968528*^9, 3.865062832437128*^9}, {
   3.8650629506890764`*^9, 3.8650629540482407`*^9}, {3.8650632100720005`*^9, 
   3.865063238351956*^9}, {3.8650643917499266`*^9, 3.86506442258821*^9}, {
   3.8650645647567773`*^9, 3.8650646992619314`*^9}, {3.865064773224161*^9, 
   3.865064828239788*^9}, {3.8650650858219447`*^9, 3.865065144083272*^9}, {
   3.8650653203193235`*^9, 3.8650653306760745`*^9}, {3.8650709918433247`*^9, 
   3.865071033871149*^9}, {3.865071131223159*^9, 3.86507116616961*^9}, {
   3.865071981520839*^9, 3.865072009798768*^9}, {3.8650721027575254`*^9, 
   3.865072146285489*^9}, {3.86507221713056*^9, 3.8650722222128243`*^9}, {
   3.865072273846048*^9, 3.8650722798186674`*^9}, {3.865072360362588*^9, 
   3.865072364858249*^9}, {3.865072463270467*^9, 3.8650725534351892`*^9}, {
   3.8650726486314087`*^9, 3.86507282746025*^9}, {3.865073012594366*^9, 
   3.8650730739177933`*^9}, {3.8650736321630173`*^9, 
   3.8650736447781506`*^9}, {3.8650737281314487`*^9, 
   3.8650737345998487`*^9}, {3.865073827569522*^9, 3.86507382896561*^9}, {
   3.865073881943396*^9, 3.865073892892297*^9}, 3.865088496608734*^9, {
   3.865088903327305*^9, 3.8650889340673733`*^9}, {3.865089043505001*^9, 
   3.865089095746334*^9}, 3.865096121128849*^9, 3.8652241762314*^9, {
   3.8652242107028413`*^9, 3.8652242332192163`*^9}, {3.8652242771059837`*^9, 
   3.8652242807240467`*^9}, {3.8652243553226986`*^9, 3.86522436600835*^9}, {
   3.8652244049212017`*^9, 3.865224433481059*^9}, {3.8652245014134398`*^9, 
   3.865224525772608*^9}, {3.865224965561832*^9, 3.8652249736207952`*^9}, {
   3.8652250918580723`*^9, 3.865225185750719*^9}, {3.865225343884062*^9, 
   3.8652253465679884`*^9}, {3.8652254201803417`*^9, 
   3.8652255771014853`*^9}, {3.865225634464876*^9, 3.8652256378542385`*^9}, {
   3.865225705435989*^9, 3.865225712005828*^9}, {3.8652260557685227`*^9, 
   3.865226059085842*^9}, {3.865226129977927*^9, 3.8652261692046824`*^9}, {
   3.865226706322585*^9, 3.865226858053286*^9}, {3.8652270042649636`*^9, 
   3.865227054968181*^9}, {3.86522708622169*^9, 3.8652270895816083`*^9}, {
   3.865227184873273*^9, 3.865227272255926*^9}, {3.8652273594556403`*^9, 
   3.8652273862996483`*^9}, {3.865228321843042*^9, 3.865228342993122*^9}, {
   3.8652429381033707`*^9, 3.8652432548325896`*^9}, {3.865243493919813*^9, 
   3.8652436192816024`*^9}, {3.865243649496482*^9, 3.865243690821178*^9}, {
   3.865243722438411*^9, 3.865243745109661*^9}, {3.865303778487072*^9, 
   3.86530378203524*^9}, {3.865304024348254*^9, 3.8653041154026036`*^9}, {
   3.8653042853083615`*^9, 3.865304304404687*^9}, {3.8653043556139708`*^9, 
   3.865304403967668*^9}, {3.8653044569546576`*^9, 3.865304498964838*^9}, {
   3.865304536116012*^9, 3.865304552326703*^9}, {3.865304638311167*^9, 
   3.8653046669724755`*^9}, {3.86530565690662*^9, 3.8653056575508385`*^9}, 
   3.8653058408774657`*^9, {3.8653229494052877`*^9, 3.8653229702828355`*^9}, {
   3.8653230516444683`*^9, 3.865323065241964*^9}, 3.8653231597929926`*^9, {
   3.8653240809437113`*^9, 3.865324088305146*^9}, {3.8653247105436935`*^9, 
   3.8653247152078533`*^9}, {3.8653253484732695`*^9, 3.865325355707265*^9}, 
   3.8653256214693995`*^9, {3.8653257043185143`*^9, 3.8653257821211967`*^9}, {
   3.870181793500022*^9, 3.8701817978189144`*^9}, {3.8701828765173583`*^9, 
   3.8701828859750643`*^9}, {3.870182988424465*^9, 3.8701829942541995`*^9}, {
   3.8701832162985*^9, 3.8701832211242294`*^9}, {3.870187756663101*^9, 
   3.870187785475073*^9}, 3.870187920260603*^9, {3.870188070935754*^9, 
   3.870188135933654*^9}, {3.870188202717249*^9, 3.870188203000351*^9}, {
   3.8701905459055142`*^9, 3.8701905850910606`*^9}, {3.870190629013095*^9, 
   3.8701907019571934`*^9}, {3.8701907663519654`*^9, 
   3.8701908845584574`*^9}, {3.870190934837265*^9, 3.870190964685017*^9}, {
   3.8701914104996114`*^9, 3.8701915106421657`*^9}, {3.870191643758565*^9, 
   3.8701916737079377`*^9}, {3.870192446754021*^9, 3.8701925066066504`*^9}, {
   3.870192603673972*^9, 3.870192629352031*^9}, {3.8701928686150346`*^9, 
   3.8701929764251494`*^9}, {3.8701930864325633`*^9, 3.870193125166098*^9}, {
   3.8702463842646513`*^9, 3.8702464202099915`*^9}, {3.8702464768245373`*^9, 
   3.8702464877666793`*^9}, {3.870247007449131*^9, 3.8702470273300843`*^9}, {
   3.8702470613960047`*^9, 3.870247131459955*^9}, {3.870247231868762*^9, 
   3.8702475211471577`*^9}, 3.8702475829401836`*^9, {3.8702479708035874`*^9, 
   3.8702480434213953`*^9}, {3.870248144076375*^9, 3.8702481612417035`*^9}, {
   3.870248198255351*^9, 3.870248231474107*^9}, {3.870248487511197*^9, 
   3.8702486149877253`*^9}, {3.8702486769160404`*^9, 
   3.8702486992448664`*^9}, {3.8702487980324445`*^9, 3.870248821013893*^9}, {
   3.8702490988859034`*^9, 3.870249157240013*^9}, {3.8702493343687162`*^9, 
   3.8702493389561043`*^9}, {3.8702494176741533`*^9, 3.870249441769142*^9}, {
   3.8702494931640854`*^9, 3.870249514326796*^9}, {3.870249680827046*^9, 
   3.870249691450268*^9}, {3.8702497794491053`*^9, 3.870249780261314*^9}, {
   3.870250423627618*^9, 3.8702504300543857`*^9}, {3.8702507033147187`*^9, 
   3.8702507048986626`*^9}, 3.8716281901785183`*^9, 3.878899677453492*^9, {
   3.878910916424799*^9, 3.878910918533208*^9}, {3.878919430027701*^9, 
   3.8789194469330997`*^9}, 3.878920703568347*^9, {3.889279592606978*^9, 
   3.889279670211454*^9}, {3.8968620526244097`*^9, 3.896862071200951*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"87ffff4b-3d40-4737-ac75-6558cb8844bb"],

Cell["We can now compute the norm of the vertices:", "Text",
 CellChangeTimes->{{3.889279764143619*^9, 
  3.889279791091016*^9}},ExpressionUUID->"d3903c70-7a01-473e-add5-\
c47421be80f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Restore", " ", "function"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"PFunction", "[", 
      RowBox[{"D_", ",", "J_"}], "]"}], "[", "z_", "]"}], ":=", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      RowBox[{"-", "J"}], ",", 
      RowBox[{"J", "+", "D", "-", "3"}], ",", 
      FractionBox[
       RowBox[{"D", "-", "2"}], "2"], ",", 
      FractionBox[
       RowBox[{"1", "-", "z"}], "2"]}], "]"}]}], ";"}]}]], "Input",
 CellLabel->
  "In[102]:=",ExpressionUUID->"040750d6-ee40-46a5-96b4-d4a2e04860b5"],

Cell[CellGroupData[{

Cell["\[Pi]\[Pi]", "Subsubsection",
 CellChangeTimes->{{3.889279887243746*^9, 
  3.889279898316947*^9}},ExpressionUUID->"2dff7501-115f-4449-bbf5-\
978471bc2f84"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TraceGluing", "[", 
   RowBox[{"4", ",", "J"}], "]"}], "[", 
  RowBox[{
   RowBox[{
    RowBox[{"v", "[", "\[Pi]\[Pi]1", "]"}], "[", 
    RowBox[{"n", ",", "e1", ",", "e2"}], "]"}], ",", 
   RowBox[{
    RowBox[{"v", "[", "\[Pi]\[Pi]1", "]"}], "[", 
    RowBox[{"n", ",", "e1", ",", "e2"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.865305643573718*^9, 3.865305653384631*^9}, {
  3.865305692224593*^9, 3.8653057061500177`*^9}, {3.8653227770603094`*^9, 
  3.865322779459845*^9}, {3.871288647887424*^9, 3.871288677793523*^9}, {
  3.8712887135996943`*^9, 3.8712887376863394`*^9}, {3.8712889319964476`*^9, 
  3.871288953992299*^9}, {3.871289032029319*^9, 3.8712890471737995`*^9}, {
  3.8712891234957037`*^9, 3.8712891237139096`*^9}, {3.8716283765582323`*^9, 
  3.87162837688794*^9}, {3.8732132650016594`*^9, 3.87321326522309*^9}, {
  3.8732152195101*^9, 3.8732152254892178`*^9}, {3.873215272117626*^9, 
  3.8732152746951065`*^9}, {3.878646419172866*^9, 3.878646424604918*^9}, {
  3.878646614372715*^9, 3.878646615831275*^9}, {3.8786471913942747`*^9, 
  3.878647198698085*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"567ca0c4-1bce-4132-879c-cace298616d0"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{
  3.8701909710625486`*^9, 3.87019169150556*^9, 3.870192656040819*^9, 
   3.8701926953492727`*^9, 3.8701929826171923`*^9, 3.8702482166231675`*^9, 
   3.870248620449653*^9, 3.8702487036842937`*^9, 3.870250827616699*^9, 
   3.8702511995890493`*^9, 3.8702512367749043`*^9, 3.8702512746369247`*^9, 
   3.8705899767105236`*^9, 3.870597914042431*^9, 3.8710332391472235`*^9, {
   3.87128872144751*^9, 3.8712887390077114`*^9}, 3.871288900805217*^9, {
   3.871289037101226*^9, 3.871289048215525*^9}, 3.8712891243482404`*^9, 
   3.871628380664955*^9, {3.8732132684534388`*^9, 3.873213281593083*^9}, 
   3.87321530657813*^9, 3.873303152742983*^9, 3.8734551962318077`*^9, 
   3.873458059372867*^9, 3.873468741777299*^9, 3.87347792148873*^9, 
   3.8734895529667163`*^9, 3.87378971427003*^9, 3.873802308517722*^9, 
   3.8738043769666467`*^9, 3.875600713296461*^9, 3.8758326717566395`*^9, 
   3.8758624048162556`*^9, 3.8758694709921227`*^9, 3.875909189383498*^9, 
   3.878646426124012*^9, 3.8786466166199303`*^9, 3.878647296171547*^9, 
   3.878899705017441*^9, 3.878920741701099*^9, 3.889279843069318*^9, 
   3.889279907907956*^9, 3.889283284132803*^9, 3.8892833310966673`*^9, {
   3.889476640879014*^9, 3.889476675696876*^9}, 3.891422990092815*^9, {
   3.8968621711657133`*^9, 3.896862177456793*^9}},
 CellLabel->
  "Out[103]=",ExpressionUUID->"4b696782-cabe-4ee0-94bf-ca05fe70bbdb"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\[Pi]\[Gamma]", "Subsubsection",
 CellChangeTimes->{{3.8702501490195312`*^9, 3.870250155280141*^9}, {
   3.8710336712662463`*^9, 3.8710336716484137`*^9}, {3.8712886356115723`*^9, 
   3.871288641458461*^9}, 3.8716283541199636`*^9, {3.873213231797327*^9, 
   3.873213258436932*^9}, {3.873213301659157*^9, 
   3.8732133037562113`*^9}},ExpressionUUID->"1d86e02e-e098-4194-ad48-\
2d90cf1d5dae"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TraceGluing", "[", 
   RowBox[{"4", ",", "J"}], "]"}], "[", 
  RowBox[{
   RowBox[{
    RowBox[{"v", "[", "\[Pi]\[Gamma]1", "]"}], "[", 
    RowBox[{"n", ",", "e1", ",", "e2"}], "]"}], ",", 
   RowBox[{
    RowBox[{"v", "[", "\[Pi]\[Gamma]1", "]"}], "[", 
    RowBox[{"n", ",", "e1", ",", "e2"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.865305643573718*^9, 3.865305653384631*^9}, {
   3.865305692224593*^9, 3.8653057061500177`*^9}, {3.8653227770603094`*^9, 
   3.865322779459845*^9}, {3.871288647887424*^9, 3.871288677793523*^9}, {
   3.8712887135996943`*^9, 3.8712887376863394`*^9}, {3.8712889319964476`*^9, 
   3.871288953992299*^9}, {3.871289032029319*^9, 3.8712890471737995`*^9}, {
   3.8712891234957037`*^9, 3.8712891237139096`*^9}, {3.8716283765582323`*^9, 
   3.87162837688794*^9}, {3.8732132650016594`*^9, 3.87321326522309*^9}, {
   3.873213312345751*^9, 3.873213318204067*^9}, {3.873213410783704*^9, 
   3.873213411283865*^9}, {3.873215226893833*^9, 3.8732152273037004`*^9}, {
   3.8732152759696193`*^9, 3.873215276579612*^9}, {3.878646435549654*^9, 
   3.878646437124137*^9}, {3.878647300879726*^9, 3.878647305864299*^9}, 
   3.889283278001902*^9},
 CellLabel->
  "In[104]:=",ExpressionUUID->"54a9e4d4-fe17-471d-a854-278d01b99520"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{
  3.8701909710625486`*^9, 3.87019169150556*^9, 3.870192656040819*^9, 
   3.8701926953492727`*^9, 3.8701929826171923`*^9, 3.8702482166231675`*^9, 
   3.870248620449653*^9, 3.8702487036842937`*^9, 3.870250827616699*^9, 
   3.8702511995890493`*^9, 3.8702512367749043`*^9, 3.8702512746369247`*^9, 
   3.8705899767105236`*^9, 3.870597914042431*^9, 3.8710332391472235`*^9, {
   3.87128872144751*^9, 3.8712887390077114`*^9}, 3.871288900805217*^9, {
   3.871289037101226*^9, 3.871289048215525*^9}, 3.8712891243482404`*^9, 
   3.871628380664955*^9, {3.8732132684534388`*^9, 3.873213281593083*^9}, {
   3.8732133152102766`*^9, 3.87321331854403*^9}, {3.8732134121330233`*^9, 
   3.873213435972191*^9}, 3.8732134815748105`*^9, 3.8732153066140356`*^9, 
   3.873303152838728*^9, 3.8734551962753*^9, 3.8734580594177756`*^9, 
   3.8734687418202033`*^9, 3.873477921542574*^9, 3.8734895530096083`*^9, 
   3.8737897143119164`*^9, 3.873802308591524*^9, 3.873804377039454*^9, 
   3.8756007133328733`*^9, 3.8758326718583684`*^9, 3.8758624048651495`*^9, 
   3.875869471026004*^9, 3.8759091894240294`*^9, 3.8786464458433943`*^9, 
   3.878647306252345*^9, 3.878899705047327*^9, 3.878920741757882*^9, 
   3.8892799096268387`*^9, 3.889283284190439*^9, 3.889283332460144*^9, 
   3.889476640771922*^9, 3.889476677126232*^9, 3.891422990140065*^9, 
   3.8968621812693367`*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"4c84391a-ff30-4b08-85b8-8ad43a29972f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TraceGluing", "[", 
   RowBox[{"4", ",", "J"}], "]"}], "[", 
  RowBox[{
   RowBox[{
    RowBox[{"v", "[", "\[Pi]\[Gamma]2", "]"}], "[", 
    RowBox[{"n", ",", "e1", ",", "e2"}], "]"}], ",", 
   RowBox[{
    RowBox[{"v", "[", "\[Pi]\[Gamma]2", "]"}], "[", 
    RowBox[{"n", ",", "e1", ",", "e2"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.865305643573718*^9, 3.865305653384631*^9}, {
  3.865305692224593*^9, 3.8653057061500177`*^9}, {3.8653227770603094`*^9, 
  3.865322779459845*^9}, {3.871288647887424*^9, 3.871288677793523*^9}, {
  3.8712887135996943`*^9, 3.8712887376863394`*^9}, {3.8712889319964476`*^9, 
  3.871288953992299*^9}, {3.871289032029319*^9, 3.8712890471737995`*^9}, {
  3.8712891234957037`*^9, 3.8712891237139096`*^9}, {3.8716283765582323`*^9, 
  3.87162837688794*^9}, {3.8732132650016594`*^9, 3.87321326522309*^9}, {
  3.873213312345751*^9, 3.873213318204067*^9}, {3.873213410783704*^9, 
  3.873213411283865*^9}, {3.8732135141525545`*^9, 3.8732135164065294`*^9}, {
  3.8732152277537165`*^9, 3.8732152281536984`*^9}, {3.8732152769915967`*^9, 
  3.8732152773776183`*^9}, {3.8786464386296597`*^9, 3.878646443479138*^9}, {
  3.878647309713992*^9, 3.878647314718849*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"994223d7-171c-476a-b172-015bf0701da5"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{3.873213379762663*^9, 3.8732135167661705`*^9, 
  3.87321530665329*^9, 3.8733031529305005`*^9, 3.873455196322177*^9, 
  3.8734580594646297`*^9, 3.873468741867399*^9, 3.8734779216014185`*^9, 
  3.8734895530514708`*^9, 3.873789714354808*^9, 3.873802308669319*^9, 
  3.873804377120232*^9, 3.875600713353207*^9, 3.875832671964085*^9, 
  3.875862404914523*^9, 3.8758694710609255`*^9, 3.8759091894659033`*^9, 
  3.8786464439099827`*^9, 3.878647315060152*^9, 3.878899705071198*^9, 
  3.878920741815393*^9, 3.889279911439047*^9, 3.889283284258408*^9, 
  3.8892833337124166`*^9, 3.889476640843273*^9, 3.889476679297811*^9, 
  3.89142299018491*^9, 3.896862182955349*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"2fbeed97-108b-40d2-ba8d-e7115899002d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\[Gamma]\[Gamma]", "Subsubsection",
 CellChangeTimes->{{3.8702501490195312`*^9, 3.870250155280141*^9}, {
   3.8710336712662463`*^9, 3.8710336716484137`*^9}, {3.8712886356115723`*^9, 
   3.871288641458461*^9}, 3.8716283541199636`*^9, {3.873213231797327*^9, 
   3.873213258436932*^9}, {3.873213301659157*^9, 3.8732133037562113`*^9}, {
   3.873213543083292*^9, 3.873213564013238*^9}, {3.880193213877166*^9, 
   3.8801932165236998`*^9}, {3.880194003004238*^9, 
   3.8801940069247007`*^9}},ExpressionUUID->"32060233-8988-4e6d-89b1-\
64ab0ea3a7ce"],

Cell["J = even, P = + :", "Text",
 CellChangeTimes->{{3.8732135935325317`*^9, 
  3.8732136035369844`*^9}},ExpressionUUID->"21e80e4e-c4f5-4f9b-94f2-\
ea4adb5dffee"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"TraceGluing", "[", 
   RowBox[{"4", ",", "J"}], "]"}], "[", 
  RowBox[{
   RowBox[{
    RowBox[{"v", "[", "\[Gamma]\[Gamma]1", "]"}], "[", 
    RowBox[{"n", ",", "e1", ",", "e2"}], "]"}], ",", 
   RowBox[{
    RowBox[{"v", "[", "\[Gamma]\[Gamma]1", "]"}], "[", 
    RowBox[{"n", ",", "e1", ",", "e2"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TraceGluing", "[", 
   RowBox[{"4", ",", "J"}], "]"}], "[", 
  RowBox[{
   RowBox[{
    RowBox[{"v", "[", "\[Gamma]\[Gamma]1", "]"}], "[", 
    RowBox[{"n", ",", "e1", ",", "e2"}], "]"}], ",", 
   RowBox[{
    RowBox[{"v", "[", "\[Gamma]\[Gamma]2", "]"}], "[", 
    RowBox[{"n", ",", "e1", ",", "e2"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TraceGluing", "[", 
    RowBox[{"4", ",", "J"}], "]"}], "[", 
   RowBox[{
    RowBox[{
     RowBox[{"v", "[", "\[Gamma]\[Gamma]2", "]"}], "[", 
     RowBox[{"n", ",", "e1", ",", "e2"}], "]"}], ",", 
    RowBox[{
     RowBox[{"v", "[", "\[Gamma]\[Gamma]2", "]"}], "[", 
     RowBox[{"n", ",", "e1", ",", "e2"}], "]"}]}], "]"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.865305643573718*^9, 3.865305653384631*^9}, {
  3.865305692224593*^9, 3.8653057061500177`*^9}, {3.8653227770603094`*^9, 
  3.865322779459845*^9}, {3.871288647887424*^9, 3.871288677793523*^9}, {
  3.8712887135996943`*^9, 3.8712887376863394`*^9}, {3.8712889319964476`*^9, 
  3.871288953992299*^9}, {3.871289032029319*^9, 3.8712890471737995`*^9}, {
  3.8712891234957037`*^9, 3.8712891237139096`*^9}, {3.8716283765582323`*^9, 
  3.87162837688794*^9}, {3.873213644455762*^9, 3.8732136514434185`*^9}, {
  3.8732152286854877`*^9, 3.8732152299555893`*^9}, {3.8732152778477125`*^9, 
  3.873215278677619*^9}, {3.878646457172532*^9, 3.878646462369566*^9}, {
  3.878647321025234*^9, 3.878647335633647*^9}, {3.889283203984536*^9, 
  3.889283204295726*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"f12fe0de-83c9-4905-b14c-b2e691fa3083"],

Cell[BoxData[
 FractionBox["1", "2"]], "Output",
 CellChangeTimes->{
  3.8701909710625486`*^9, 3.87019169150556*^9, 3.870192656040819*^9, 
   3.8701926953492727`*^9, 3.8701929826171923`*^9, 3.8702482166231675`*^9, 
   3.870248620449653*^9, 3.8702487036842937`*^9, 3.870250827616699*^9, 
   3.8702511995890493`*^9, 3.8702512367749043`*^9, 3.8702512746369247`*^9, 
   3.8705899767105236`*^9, 3.870597914042431*^9, 3.8710332391472235`*^9, {
   3.87128872144751*^9, 3.8712887390077114`*^9}, 3.871288900805217*^9, {
   3.871289037101226*^9, 3.871289048215525*^9}, 3.8712891243482404`*^9, 
   3.871628380664955*^9, 3.8732136592355995`*^9, 3.873215306691186*^9, 
   3.8733031530312114`*^9, 3.873455196367054*^9, 3.8734580595084844`*^9, 
   3.8734687419132767`*^9, 3.8734779216532784`*^9, 3.8734895530933847`*^9, 
   3.873789714401677*^9, 3.8738023087510996`*^9, 3.8738043771960316`*^9, 
   3.875600713379504*^9, 3.8758326720698004`*^9, 3.8758624049261208`*^9, 
   3.8758694710958443`*^9, 3.875909189507797*^9, 3.8786464626296*^9, 
   3.8786473360279617`*^9, 3.87864791548213*^9, 3.878899705108223*^9, 
   3.878920600611822*^9, 3.878920741854433*^9, 3.889279913589614*^9, 
   3.889283204606841*^9, 3.8892832842948112`*^9, 3.889283335668148*^9, 
   3.889476640906724*^9, 3.889476680756783*^9, 3.891422990204062*^9, 
   3.89686218679845*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"c4c1be93-9151-4f8b-84f4-d328a9960c78"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8701909710625486`*^9, 3.87019169150556*^9, 3.870192656040819*^9, 
   3.8701926953492727`*^9, 3.8701929826171923`*^9, 3.8702482166231675`*^9, 
   3.870248620449653*^9, 3.8702487036842937`*^9, 3.870250827616699*^9, 
   3.8702511995890493`*^9, 3.8702512367749043`*^9, 3.8702512746369247`*^9, 
   3.8705899767105236`*^9, 3.870597914042431*^9, 3.8710332391472235`*^9, {
   3.87128872144751*^9, 3.8712887390077114`*^9}, 3.871288900805217*^9, {
   3.871289037101226*^9, 3.871289048215525*^9}, 3.8712891243482404`*^9, 
   3.871628380664955*^9, 3.8732136592355995`*^9, 3.873215306691186*^9, 
   3.8733031530312114`*^9, 3.873455196367054*^9, 3.8734580595084844`*^9, 
   3.8734687419132767`*^9, 3.8734779216532784`*^9, 3.8734895530933847`*^9, 
   3.873789714401677*^9, 3.8738023087510996`*^9, 3.8738043771960316`*^9, 
   3.875600713379504*^9, 3.8758326720698004`*^9, 3.8758624049261208`*^9, 
   3.8758694710958443`*^9, 3.875909189507797*^9, 3.8786464626296*^9, 
   3.8786473360279617`*^9, 3.87864791548213*^9, 3.878899705108223*^9, 
   3.878920600611822*^9, 3.878920741854433*^9, 3.889279913589614*^9, 
   3.889283204606841*^9, 3.8892832842948112`*^9, 3.889283335668148*^9, 
   3.889476640906724*^9, 3.889476680756783*^9, 3.891422990204062*^9, 
   3.8968621870902653`*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"9d158fd2-9294-44d0-99df-a2af4dffac00"],

Cell[BoxData[
 FractionBox["1", "2"]], "Output",
 CellChangeTimes->{
  3.8701909710625486`*^9, 3.87019169150556*^9, 3.870192656040819*^9, 
   3.8701926953492727`*^9, 3.8701929826171923`*^9, 3.8702482166231675`*^9, 
   3.870248620449653*^9, 3.8702487036842937`*^9, 3.870250827616699*^9, 
   3.8702511995890493`*^9, 3.8702512367749043`*^9, 3.8702512746369247`*^9, 
   3.8705899767105236`*^9, 3.870597914042431*^9, 3.8710332391472235`*^9, {
   3.87128872144751*^9, 3.8712887390077114`*^9}, 3.871288900805217*^9, {
   3.871289037101226*^9, 3.871289048215525*^9}, 3.8712891243482404`*^9, 
   3.871628380664955*^9, 3.8732136592355995`*^9, 3.873215306691186*^9, 
   3.8733031530312114`*^9, 3.873455196367054*^9, 3.8734580595084844`*^9, 
   3.8734687419132767`*^9, 3.8734779216532784`*^9, 3.8734895530933847`*^9, 
   3.873789714401677*^9, 3.8738023087510996`*^9, 3.8738043771960316`*^9, 
   3.875600713379504*^9, 3.8758326720698004`*^9, 3.8758624049261208`*^9, 
   3.8758694710958443`*^9, 3.875909189507797*^9, 3.8786464626296*^9, 
   3.8786473360279617`*^9, 3.87864791548213*^9, 3.878899705108223*^9, 
   3.878920600611822*^9, 3.878920741854433*^9, 3.889279913589614*^9, 
   3.889283204606841*^9, 3.8892832842948112`*^9, 3.889283335668148*^9, 
   3.889476640906724*^9, 3.889476680756783*^9, 3.891422990204062*^9, 
   3.8968621882459993`*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"3120bb99-95ad-4e98-a6de-8299ff3ab590"]
}, Open  ]],

Cell["J = even, P = - :", "Text",
 CellChangeTimes->{{3.873213609368801*^9, 
  3.873213623155734*^9}},ExpressionUUID->"9e4164c5-dce4-4f26-aeff-\
9c30208eca19"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TraceGluing", "[", 
   RowBox[{"4", ",", "J"}], "]"}], "[", 
  RowBox[{
   RowBox[{
    RowBox[{"v", "[", "\[Gamma]\[Gamma]3", "]"}], "[", 
    RowBox[{"n", ",", "e1", ",", "e2"}], "]"}], ",", 
   RowBox[{
    RowBox[{"v", "[", "\[Gamma]\[Gamma]3", "]"}], "[", 
    RowBox[{"n", ",", "e1", ",", "e2"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.865305643573718*^9, 3.865305653384631*^9}, {
  3.865305692224593*^9, 3.8653057061500177`*^9}, {3.8653227770603094`*^9, 
  3.865322779459845*^9}, {3.871288647887424*^9, 3.871288677793523*^9}, {
  3.8712887135996943`*^9, 3.8712887376863394`*^9}, {3.8712889319964476`*^9, 
  3.871288953992299*^9}, {3.871289032029319*^9, 3.8712890471737995`*^9}, {
  3.8712891234957037`*^9, 3.8712891237139096`*^9}, {3.8712907308306065`*^9, 
  3.8712907780245457`*^9}, {3.8716284251821394`*^9, 3.8716284253602023`*^9}, {
  3.873213670153222*^9, 3.8732136726805706`*^9}, {3.873215232837677*^9, 
  3.873215233410033*^9}, {3.8732152795991273`*^9, 3.8732152799318647`*^9}, {
  3.8786464833132343`*^9, 3.878646489224388*^9}, {3.8786473485858393`*^9, 
  3.8786473542682047`*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"8cc0c66b-a644-47b0-ac5d-eb33fef73e89"],

Cell[BoxData[
 FractionBox["1", "2"]], "Output",
 CellChangeTimes->{
  3.8701909710625486`*^9, 3.87019169150556*^9, 3.870192656040819*^9, 
   3.8701926953492727`*^9, 3.8701929826171923`*^9, 3.8702482166231675`*^9, 
   3.870248620449653*^9, 3.8702487036842937`*^9, 3.870250827616699*^9, 
   3.8702511995890493`*^9, 3.8702512367749043`*^9, 3.8702512746369247`*^9, 
   3.8705899767105236`*^9, 3.870597914042431*^9, 3.8710332391472235`*^9, {
   3.87128872144751*^9, 3.8712887390077114`*^9}, 3.871288900805217*^9, {
   3.871289037101226*^9, 3.871289048215525*^9}, 3.8712891243482404`*^9, {
   3.8712907787047496`*^9, 3.8712907973885946`*^9}, 3.8716284260464077`*^9, 
   3.873213672983812*^9, 3.873215306982932*^9, 3.8733031536610417`*^9, 
   3.873455196663468*^9, 3.8734580598339987`*^9, 3.8734687422270746`*^9, 
   3.873477921988381*^9, 3.873489553384204*^9, 3.873789714698885*^9, 
   3.8738023093206*^9, 3.873804377742569*^9, 3.875600713625029*^9, 
   3.8758326726138844`*^9, 3.8758624052410507`*^9, 3.875869471367098*^9, 
   3.875909189785058*^9, 3.8786464894907637`*^9, 3.878647354639572*^9, 
   3.878647920002618*^9, 3.878899705346684*^9, 3.878920601454411*^9, 
   3.8789207425284843`*^9, 3.8892799175677*^9, 3.889283217846201*^9, 
   3.889283337418647*^9, 3.88947664095531*^9, 3.8894766832153397`*^9, 
   3.8914229907165947`*^9, 3.8968621896741343`*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"e1713ea8-695c-4bd1-b960-e0998c2f061e"]
}, Open  ]],

Cell["J = odd, P = + :", "Text",
 CellChangeTimes->{{3.873213629116085*^9, 3.873213634499982*^9}, 
   3.8732136763884954`*^9},ExpressionUUID->"44f6df20-b235-49ed-b91e-\
a66ecb7230b9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TraceGluing", "[", 
    RowBox[{"4", ",", "J"}], "]"}], "[", 
   RowBox[{
    RowBox[{
     RowBox[{"v", "[", "\[Gamma]\[Gamma]4", "]"}], "[", 
     RowBox[{"n", ",", "e1", ",", "e2"}], "]"}], ",", 
    RowBox[{
     RowBox[{"v", "[", "\[Gamma]\[Gamma]4", "]"}], "[", 
     RowBox[{"n", ",", "e1", ",", "e2"}], "]"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.865305643573718*^9, 3.865305653384631*^9}, {
   3.865305692224593*^9, 3.8653057061500177`*^9}, {3.8653227770603094`*^9, 
   3.865322779459845*^9}, {3.871288647887424*^9, 3.871288677793523*^9}, {
   3.8712887135996943`*^9, 3.8712887376863394`*^9}, {3.8712889319964476`*^9, 
   3.871288953992299*^9}, {3.871289032029319*^9, 3.8712890471737995`*^9}, {
   3.8712891234957037`*^9, 3.8712891237139096`*^9}, {3.8712907308306065`*^9, 
   3.8712907780245457`*^9}, {3.871290859099431*^9, 3.871290876937289*^9}, {
   3.8712909377678375`*^9, 3.871290967311667*^9}, {3.8716284418102016`*^9, 
   3.871628442135848*^9}, {3.8732136788213043`*^9, 3.873213680988262*^9}, {
   3.8732141579424295`*^9, 3.873214160772274*^9}, {3.873215234171999*^9, 
   3.8732152347324686`*^9}, {3.873215280341998*^9, 3.8732152807736263`*^9}, {
   3.878646492164444*^9, 3.8786464997842617`*^9}, {3.878647357676539*^9, 
   3.8786473775552273`*^9}, {3.8786474089467487`*^9, 3.878647433609536*^9}, {
   3.87864751087043*^9, 3.8786475355001717`*^9}, {3.878647681225851*^9, 
   3.878647724912327*^9}, {3.8786479246876497`*^9, 3.878647928149131*^9}, 
   3.889283259699944*^9},
 CellLabel->
  "In[110]:=",ExpressionUUID->"de8cc060-a582-49de-a06f-7012c1376c1f"],

Cell[BoxData[
 FractionBox["1", "2"]], "Output",
 CellChangeTimes->{
  3.8701909710625486`*^9, 3.87019169150556*^9, 3.870192656040819*^9, 
   3.8701926953492727`*^9, 3.8701929826171923`*^9, 3.8702482166231675`*^9, 
   3.870248620449653*^9, 3.8702487036842937`*^9, 3.870250827616699*^9, 
   3.8702511995890493`*^9, 3.8702512367749043`*^9, 3.8702512746369247`*^9, 
   3.8705899767105236`*^9, 3.870597914042431*^9, 3.8710332391472235`*^9, {
   3.87128872144751*^9, 3.8712887390077114`*^9}, 3.871288900805217*^9, {
   3.871289037101226*^9, 3.871289048215525*^9}, 3.8712891243482404`*^9, {
   3.8712907787047496`*^9, 3.8712907973885946`*^9}, {3.871290939163204*^9, 
   3.871290969222874*^9}, 3.871291086640999*^9, 3.8716284436351857`*^9, 
   3.873213681907123*^9, 3.87321419041254*^9, 3.8732153087597036`*^9, 
   3.8733031543778954`*^9, 3.8734551986351123`*^9, 3.8734580616914377`*^9, 
   3.873468742932846*^9, 3.873477922860049*^9, 3.8734895540803413`*^9, 
   3.8737897153850703`*^9, 3.87380231107675*^9, 3.8738043806022844`*^9, 
   3.875600714261814*^9, 3.875832673342442*^9, 3.8758624058992777`*^9, 
   3.875869473129255*^9, 3.875909191605296*^9, 3.878646500627355*^9, {
   3.878647363705427*^9, 3.878647403081717*^9}, 3.8786474344876747`*^9, 
   3.878647554613167*^9, {3.8786476630958157`*^9, 3.8786477253792267`*^9}, 
   3.8786479290271*^9, 3.878899705957982*^9, 3.8789206065028687`*^9, 
   3.878920745509103*^9, 3.889279922662345*^9, 3.8892832604272118`*^9, 
   3.8892833412169*^9, 3.88947664097686*^9, 3.889476687242792*^9, 
   3.891422991875947*^9, 3.8968621969831953`*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"29672009-e2ce-4df1-94f2-28f5fc053723"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Full partial waves", "Section",
 CellChangeTimes->{{3.8732156412736564`*^9, 
  3.873215652104681*^9}},ExpressionUUID->"2679da29-05db-495e-b276-\
2724c748dc29"],

Cell["\<\
We compute the full partial waves by combining the flavor and little group \
parts. We only glue the ones with the same quantum numbers, i.e. sector by \
sector.
We keep track of the quantum numbers of each sector as \[Pi]RJ[J,P,C].\
\>", "Text",
 CellChangeTimes->{{3.886852581657812*^9, 3.886852688855173*^9}, {
  3.8868575018991947`*^9, 
  3.886857509951688*^9}},ExpressionUUID->"18739b86-88d9-48eb-bab2-\
65f66513e2ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"get\[Pi]RJ", "[", 
    RowBox[{"J_", ",", "P_", ",", "C_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "vtemp", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"vtemp", "=", 
       RowBox[{"fullV", "[", 
        RowBox[{"J", ",", "P", ",", "C"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Pre", "-", 
        RowBox[{"evaluate", " ", "little", " ", "group", " ", "part"}]}], 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"getlgPW", "[", 
         RowBox[{
          RowBox[{"vtemp", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"vtemp", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "2"}], "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "vtemp", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Length", "[", "vtemp", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Combine", " ", "with", " ", "flavor", " ", "gluing"}], "*)"}],
       "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"flGluing", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"vtemp", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"a", "->", "c"}], ",", 
               RowBox[{"b", "->", "d"}]}], "}"}]}], ")"}], ",", 
           RowBox[{"vtemp", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "1"}], "]"}], "]"}]}], "]"}], 
         "\[IndentingNewLine]", 
         RowBox[{"lgPW", "[", 
          RowBox[{
           RowBox[{"vtemp", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
           RowBox[{"vtemp", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "2"}], "]"}], "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "vtemp", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Length", "[", "vtemp", "]"}]}], "}"}]}], "]"}]}]}], 
    "]"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8868576321773233`*^9, 3.886857655172112*^9}, {
   3.887207812403409*^9, 3.887207813464036*^9}, {3.887207845055238*^9, 
   3.887207861607573*^9}, {3.8872079453148203`*^9, 3.8872081622743*^9}, {
   3.887208210698474*^9, 3.8872082642711067`*^9}, 3.887208305423119*^9, {
   3.887208374657144*^9, 3.887208374886545*^9}, {3.887208521670417*^9, 
   3.887208531106924*^9}, {3.887208577231359*^9, 3.887208603659568*^9}, {
   3.887208830580287*^9, 3.887208844392796*^9}, {3.887209497346624*^9, 
   3.887209500152808*^9}, 3.887209546985889*^9, {3.88721343920179*^9, 
   3.8872134528399963`*^9}, {3.887276730101986*^9, 3.887276732012672*^9}, {
   3.887276801407186*^9, 3.8872768189931507`*^9}, {3.896862243088149*^9, 
   3.896862248096829*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"f2f2640d-1311-4053-8957-377581dc6f97"],

Cell["\<\
Case by case, we define the list of vertices fullV[J,P,C] and compute the \
corresponding partial wave matrix \[Pi]RJ[J,P,C].\
\>", "Text",
 CellChangeTimes->{{3.896862295069984*^9, 
  3.896862360551854*^9}},ExpressionUUID->"d0d1a47a-d934-4ed3-a29e-\
356fcaa8e29e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"PC", "=", "++"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"fullV", "[", 
      RowBox[{"0", ",", "1", ",", "1"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{"a", ",", "b", ",", "e"}], "]"}], ",", "\[Pi]\[Pi]1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{"Q", ",", "Q", ",", "e"}], "]"}], ",", 
         "\[Gamma]\[Gamma]1"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"fullV", "[", 
      RowBox[{"even", ",", "1", ",", "1"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{"a", ",", "b", ",", "e"}], "]"}], ",", "\[Pi]\[Pi]1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"a", ",", "Q", ",", "e"}], "]"}], ",", "\[Pi]\[Gamma]2"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{"Q", ",", "Q", ",", "e"}], "]"}], ",", 
         "\[Gamma]\[Gamma]1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{"Q", ",", "Q", ",", "e"}], "]"}], ",", 
         "\[Gamma]\[Gamma]2"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"fullV", "[", 
      RowBox[{"1", ",", "1", ",", "1"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"a", ",", "Q", ",", "e"}], "]"}], ",", "\[Pi]\[Gamma]1"}], 
       "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"fullV", "[", 
      RowBox[{"odd", ",", "1", ",", "1"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"a", ",", "Q", ",", "e"}], "]"}], ",", "\[Pi]\[Gamma]1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{"Q", ",", "Q", ",", "e"}], "]"}], ",", 
         "\[Gamma]\[Gamma]4"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Pi]RJ", "[", 
      RowBox[{"0", ",", "1", ",", "1"}], "]"}], "=", 
     RowBox[{
      RowBox[{"get\[Pi]RJ", "[", 
       RowBox[{"0", ",", "1", ",", "1"}], "]"}], "/.", 
      RowBox[{"J", "->", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Pi]RJ", "[", 
      RowBox[{"even", ",", "1", ",", "1"}], "]"}], "=", 
     RowBox[{"get\[Pi]RJ", "[", 
      RowBox[{"even", ",", "1", ",", "1"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Pi]RJ", "[", 
      RowBox[{"1", ",", "1", ",", "1"}], "]"}], "=", 
     RowBox[{
      RowBox[{"get\[Pi]RJ", "[", 
       RowBox[{"1", ",", "1", ",", "1"}], "]"}], "/.", 
      RowBox[{"J", "->", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Pi]RJ", "[", 
      RowBox[{"odd", ",", "1", ",", "1"}], "]"}], "=", 
     RowBox[{"get\[Pi]RJ", "[", 
      RowBox[{"odd", ",", "1", ",", "1"}], "]"}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.887207728142743*^9, 3.887207767695209*^9}, {
   3.8872083243675423`*^9, 3.887208334998761*^9}, {3.8872084428281717`*^9, 
   3.88720844385809*^9}, {3.887208614616268*^9, 3.887208626599367*^9}, {
   3.887208674166193*^9, 3.8872086786706676`*^9}, 3.887208849163321*^9, {
   3.887209575394247*^9, 3.887209706037764*^9}, {3.887213038093293*^9, 
   3.8872130470493107`*^9}, {3.8921149383205137`*^9, 3.892114942725019*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"482e84c9-f52b-41e0-9d1a-0c0a1b3fb794"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"PC", "=", 
    RowBox[{"-", "+"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"fullV", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"Q", ",", "Q", ",", "e"}], "]"}], ",", "\[Gamma]\[Gamma]3"}],
        "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"fullV", "[", 
      RowBox[{"even", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"a", ",", "Q", ",", "e"}], "]"}], ",", "\[Pi]\[Gamma]1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{"Q", ",", "Q", ",", "e"}], "]"}], ",", 
         "\[Gamma]\[Gamma]3"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Pi]RJ", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "]"}], "=", 
     RowBox[{
      RowBox[{"get\[Pi]RJ", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "]"}], "/.", 
      RowBox[{"J", "->", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Pi]RJ", "[", 
      RowBox[{"even", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "]"}], "=", 
     RowBox[{"get\[Pi]RJ", "[", 
      RowBox[{"even", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "]"}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.887207728142743*^9, 3.887207767695209*^9}, {
   3.8872083243675423`*^9, 3.887208334998761*^9}, {3.8872084428281717`*^9, 
   3.88720844385809*^9}, {3.887208614616268*^9, 3.887208626599367*^9}, {
   3.887208674166193*^9, 3.8872086786706676`*^9}, 3.887208849163321*^9, {
   3.887209575394247*^9, 3.887209706037764*^9}, {3.88720982977277*^9, 
   3.8872098777371197`*^9}, 3.887213050187516*^9, {3.892114949041679*^9, 
   3.892114949258843*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"1dfc313c-6153-4447-9c4d-3959e6537040"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"PC", "=", 
    RowBox[{"+", "-"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"fullV", "[", 
      RowBox[{"odd", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"a", ",", "Q", ",", "e"}], "]"}], ",", "\[Pi]\[Gamma]1"}], 
       "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Pi]RJ", "[", 
      RowBox[{"odd", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "]"}], "=", 
     RowBox[{"get\[Pi]RJ", "[", 
      RowBox[{"odd", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "]"}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.887207728142743*^9, 3.887207767695209*^9}, {
   3.8872083243675423`*^9, 3.887208334998761*^9}, {3.8872084428281717`*^9, 
   3.88720844385809*^9}, {3.887208614616268*^9, 3.887208626599367*^9}, {
   3.887208674166193*^9, 3.8872086786706676`*^9}, 3.887208849163321*^9, {
   3.887209575394247*^9, 3.887209810400284*^9}, {3.887209963791437*^9, 
   3.887209965081544*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"f15e31a9-62cf-425b-8eaf-4ab2bed1db74"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"PC", "=", "--"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"fullV", "[", 
      RowBox[{"even", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"a", ",", "Q", ",", "e"}], "]"}], ",", "\[Pi]\[Gamma]1"}], 
       "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"fullV", "[", 
      RowBox[{"odd", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"a", ",", "b", ",", "e"}], "]"}], ",", "\[Pi]\[Pi]1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{"a", ",", "Q", ",", "e"}], "]"}], ",", "\[Pi]\[Gamma]2"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Pi]RJ", "[", 
      RowBox[{"even", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "]"}], "=", 
     RowBox[{"get\[Pi]RJ", "[", 
      RowBox[{"even", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Pi]RJ", "[", 
      RowBox[{"odd", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "]"}], "=", 
     RowBox[{"get\[Pi]RJ", "[", 
      RowBox[{"odd", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "]"}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.887207728142743*^9, 3.887207767695209*^9}, {
   3.8872083243675423`*^9, 3.887208334998761*^9}, {3.8872084428281717`*^9, 
   3.88720844385809*^9}, {3.887208614616268*^9, 3.887208626599367*^9}, {
   3.887208674166193*^9, 3.8872086786706676`*^9}, 3.887208849163321*^9, {
   3.887209575394247*^9, 3.887209706037764*^9}, {3.88720982977277*^9, 
   3.887209971462718*^9}, 3.887213054759099*^9, 3.887213143102716*^9, {
   3.892114952958569*^9, 3.89211495318089*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"00f5a995-71da-4f57-9438-7f141c1a34f7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"e", ".", "g", "."}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"\[Pi]RJ", "[", 
   RowBox[{"0", ",", "1", ",", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.88721323307196*^9, 3.887213243079286*^9}, {
  3.8872132822735453`*^9, 3.88721329882848*^9}, {3.8872134825511837`*^9, 
  3.887213484674686*^9}, {3.887213724138009*^9, 3.8872137598359337`*^9}, {
  3.887214057027802*^9, 3.887214057278799*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"7cec7ae1-a35c-414f-a2ed-f7af1a7f960a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"a", ",", "b", ",", "d", ",", "c"}], "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"a", ",", "c", ",", "d", ",", "b"}], "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"a", ",", "d", ",", "c", ",", "b"}], "]"}]}], ")"}], " ", 
      RowBox[{
       RowBox[{"PFunction", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"2", " ", 
      SqrtBox["2"], " ", 
      RowBox[{"pr", "[", 
       RowBox[{"e1", ",", "e2"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"c", ",", "d", ",", "Q", ",", "Q"}], "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"c", ",", "Q", ",", "Q", ",", "d"}], "]"}]}], ")"}], " ", 
      RowBox[{
       RowBox[{"PFunction", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "x", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", " ", 
      SqrtBox["2"], " ", 
      RowBox[{"pr", "[", 
       RowBox[{"e3", ",", "e4"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"a", ",", "b", ",", "Q", ",", "Q"}], "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"a", ",", "Q", ",", "Q", ",", "b"}], "]"}]}], ")"}], " ", 
      RowBox[{
       RowBox[{"PFunction", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "x", "]"}]}], ",", 
     RowBox[{"2", " ", 
      RowBox[{"pr", "[", 
       RowBox[{"e1", ",", "e2"}], "]"}], " ", 
      RowBox[{"pr", "[", 
       RowBox[{"e3", ",", "e4"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Q", ",", "Q", ",", "Q", ",", "Q"}], "]"}], " ", 
      RowBox[{
       RowBox[{"PFunction", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "x", "]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.887213271703556*^9, 3.8872132995292053`*^9}, {
   3.887213465127479*^9, 3.887213484949048*^9}, 3.8872137278131523`*^9, 
   3.887213760253592*^9, 3.8872140583812*^9, 3.88727414789592*^9, 
   3.887290445107789*^9, 3.887300567537928*^9, 3.887305309282567*^9, 
   3.8873054170842543`*^9, 3.88735823193186*^9, 3.887360525024104*^9, 
   3.8873606664544287`*^9, 3.887361936453142*^9, 3.887362145161911*^9, 
   3.891423012776931*^9, 3.89211496843428*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"696eac3f-5225-4006-86de-c984761ff7d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["List", "Subsection",
 CellChangeTimes->{{3.8733030055270467`*^9, 
  3.873303028896652*^9}},ExpressionUUID->"b9e97b73-c440-48de-90f2-\
e19709470956"],

Cell["\<\
We group the partial waves in a list and we symmetrize them. This is allowed \
because the spectral density is symmetric, and doing it will allow us to \
expand them in polarization structures component by component.\
\>", "Text",
 CellChangeTimes->{{3.887217098340626*^9, 3.8872171006629467`*^9}, {
  3.887217200039269*^9, 3.8872172237573347`*^9}, {3.887279233784028*^9, 
  3.887279346980674*^9}, {3.889283472221362*^9, 
  3.889283483479784*^9}},ExpressionUUID->"0fd74946-ff82-472e-88ab-\
93ae374a4ab8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Pi]RJList", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Pi]RJ", "[", 
      RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"\[Pi]RJ", "[", 
      RowBox[{"even", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"\[Pi]RJ", "[", 
      RowBox[{"1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"\[Pi]RJ", "[", 
      RowBox[{"odd", ",", "1", ",", "1"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Pi]RJ", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "]"}], ",", 
     RowBox[{"\[Pi]RJ", "[", 
      RowBox[{"even", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Pi]RJ", "[", 
      RowBox[{"odd", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Pi]RJ", "[", 
      RowBox[{"even", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "]"}], ",", 
     RowBox[{"\[Pi]RJ", "[", 
      RowBox[{"odd", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Pi]RJListSYM", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", 
       RowBox[{"\[Pi]RJ", "+", 
        RowBox[{"\[Pi]RJ", "\[Transpose]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Pi]RJ", ",", "\[Pi]RJList"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8733029984737005`*^9, 3.8733030003379555`*^9}, {
   3.8733030640201545`*^9, 3.873303077353636*^9}, 3.8733032651400948`*^9, {
   3.87873702483886*^9, 3.878737103296032*^9}, {3.878737136185714*^9, 
   3.8787371698142557`*^9}, {3.878737587194001*^9, 3.878737629965291*^9}, {
   3.8787703750054197`*^9, 3.878770478267395*^9}, {3.878998199028885*^9, 
   3.87899820037153*^9}, {3.8828674602103577`*^9, 3.882867465760067*^9}, {
   3.887217236606545*^9, 3.8872173618681717`*^9}, {3.8872793542741117`*^9, 
   3.887279354568054*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"550aeac9-091e-4d65-852f-73d20b057f0f"],

Cell["\<\
Now we extract the contribution of these partial waves to each of the \
processes in pion-photon scattering.\
\>", "Text",
 CellChangeTimes->{{3.873299778817687*^9, 3.873299818101762*^9}, {
  3.873299950932701*^9, 3.8733000178439217`*^9}, {3.887279397280538*^9, 
  3.887279451362818*^9}},ExpressionUUID->"4aac4248-b484-4517-a8f7-\
3e643a184f98"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["4 pions", "Section",
 CellChangeTimes->{{3.8732998525749264`*^9, 
  3.8732998665454054`*^9}},ExpressionUUID->"c232bcdc-fb2f-4a01-87b9-\
af36929bacf6"],

Cell["The general amplitude for four-pion scattering is", "Text",
 CellChangeTimes->{{3.873299869541698*^9, 3.873299895411376*^9}, {
  3.873304215637697*^9, 3.8733042169622555`*^9}, {3.887279514577983*^9, 
  3.887279515016799*^9}},ExpressionUUID->"acd0e42a-d0ef-4301-88b6-\
b0d00b8561c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T4\[Pi]", ":=", 
   RowBox[{
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"a", ",", "d", ",", "c", ",", "b"}], "]"}]}], ")"}], 
     RowBox[{"M4\[Pi]", "[", 
      RowBox[{"s", ",", "t"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"a", ",", "c", ",", "d", ",", "b"}], "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"a", ",", "b", ",", "d", ",", "c"}], "]"}]}], ")"}], 
     RowBox[{"M4\[Pi]", "[", 
      RowBox[{"s", ",", "u"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"a", ",", "d", ",", "b", ",", "c"}], "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"a", ",", "c", ",", "b", ",", "d"}], "]"}]}], ")"}], 
     RowBox[{"M4\[Pi]", "[", 
      RowBox[{"t", ",", "u"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.887217772498407*^9, 3.887217781768689*^9}, {
  3.887274161931707*^9, 3.887274220761343*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"237c7451-fa35-4316-901f-ce009e1bfdba"],

Cell["We extract the reduced amplitudes by taking derivatives:", "Text",
 CellChangeTimes->{{3.873304219083585*^9, 3.8733042389883566`*^9}, {
  3.878769959598905*^9, 3.878769980003994*^9}, {3.887279549797353*^9, 
  3.88727957337115*^9}},ExpressionUUID->"04f8950d-3134-4335-96da-\
86616198d613"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  FractionBox["1", "8"], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"T4\[Pi]", ",", 
      RowBox[{"tr", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}]}], "]"}], "+", 
    RowBox[{"D", "[", 
     RowBox[{"T4\[Pi]", ",", 
      RowBox[{"tr", "[", 
       RowBox[{"a", ",", "d", ",", "c", ",", "b"}], "]"}]}], "]"}]}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  FractionBox["1", "8"], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"T4\[Pi]", ",", 
      RowBox[{"tr", "[", 
       RowBox[{"a", ",", "c", ",", "d", ",", "b"}], "]"}]}], "]"}], "+", 
    RowBox[{"D", "[", 
     RowBox[{"T4\[Pi]", ",", 
      RowBox[{"tr", "[", 
       RowBox[{"a", ",", "b", ",", "d", ",", "c"}], "]"}]}], "]"}]}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  FractionBox["1", "8"], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"T4\[Pi]", ",", 
      RowBox[{"tr", "[", 
       RowBox[{"a", ",", "d", ",", "b", ",", "c"}], "]"}]}], "]"}], "+", 
    RowBox[{"D", "[", 
     RowBox[{"T4\[Pi]", ",", 
      RowBox[{"tr", "[", 
       RowBox[{"a", ",", "c", ",", "b", ",", "d"}], "]"}]}], "]"}]}], 
   ")"}]}]}], "Input",
 CellChangeTimes->{{3.87876999147992*^9, 3.878770098337619*^9}, {
  3.887274366753832*^9, 3.887274395457102*^9}, {3.887274460645392*^9, 
  3.887274502433873*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"460ebb1e-62ba-489f-8111-c2df97970fbc"],

Cell[BoxData[
 RowBox[{"M4\[Pi]", "[", 
  RowBox[{"s", ",", "t"}], "]"}]], "Output",
 CellChangeTimes->{{3.878770012511612*^9, 3.878770098625002*^9}, 
   3.878899747301813*^9, 3.8789148617801313`*^9, 3.878915461101169*^9, 
   3.8789195067784443`*^9, 3.87892078083385*^9, 3.878985906166559*^9, 
   3.878986107426285*^9, 3.8789984145352097`*^9, 3.882867865948719*^9, 
   3.883062156672351*^9, 3.885986483343557*^9, {3.887274397143867*^9, 
   3.8872744026712418`*^9}, 3.88727446197649*^9, 3.887274503188332*^9, 
   3.887279577880835*^9, 3.887357447711372*^9, 3.8873582319631863`*^9, 
   3.887360525047678*^9, 3.887360666482217*^9, 3.887361936482256*^9, 
   3.8873621451904078`*^9, 3.8892835167820263`*^9, 3.889286840434882*^9, 
   3.8894630547462673`*^9, 3.889463220804035*^9, 3.889476736295637*^9, 
   3.889529307521378*^9, 3.889534876846281*^9, 3.891423316850766*^9, 
   3.892115084866435*^9, 3.89223923426298*^9, 3.896864196796679*^9, 
   3.897372537659042*^9, 3.8973732825804443`*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"904065cb-577a-4224-b45c-bd17b06ddfda"],

Cell[BoxData[
 RowBox[{"M4\[Pi]", "[", 
  RowBox[{"s", ",", "u"}], "]"}]], "Output",
 CellChangeTimes->{{3.878770012511612*^9, 3.878770098625002*^9}, 
   3.878899747301813*^9, 3.8789148617801313`*^9, 3.878915461101169*^9, 
   3.8789195067784443`*^9, 3.87892078083385*^9, 3.878985906166559*^9, 
   3.878986107426285*^9, 3.8789984145352097`*^9, 3.882867865948719*^9, 
   3.883062156672351*^9, 3.885986483343557*^9, {3.887274397143867*^9, 
   3.8872744026712418`*^9}, 3.88727446197649*^9, 3.887274503188332*^9, 
   3.887279577880835*^9, 3.887357447711372*^9, 3.8873582319631863`*^9, 
   3.887360525047678*^9, 3.887360666482217*^9, 3.887361936482256*^9, 
   3.8873621451904078`*^9, 3.8892835167820263`*^9, 3.889286840434882*^9, 
   3.8894630547462673`*^9, 3.889463220804035*^9, 3.889476736295637*^9, 
   3.889529307521378*^9, 3.889534876846281*^9, 3.891423316850766*^9, 
   3.892115084866435*^9, 3.89223923426298*^9, 3.896864196796679*^9, 
   3.897372537659042*^9, 3.897373282583908*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"638e31b9-3503-421c-9565-2dbc45bf9f2f"],

Cell[BoxData[
 RowBox[{"M4\[Pi]", "[", 
  RowBox[{"t", ",", "u"}], "]"}]], "Output",
 CellChangeTimes->{{3.878770012511612*^9, 3.878770098625002*^9}, 
   3.878899747301813*^9, 3.8789148617801313`*^9, 3.878915461101169*^9, 
   3.8789195067784443`*^9, 3.87892078083385*^9, 3.878985906166559*^9, 
   3.878986107426285*^9, 3.8789984145352097`*^9, 3.882867865948719*^9, 
   3.883062156672351*^9, 3.885986483343557*^9, {3.887274397143867*^9, 
   3.8872744026712418`*^9}, 3.88727446197649*^9, 3.887274503188332*^9, 
   3.887279577880835*^9, 3.887357447711372*^9, 3.8873582319631863`*^9, 
   3.887360525047678*^9, 3.887360666482217*^9, 3.887361936482256*^9, 
   3.8873621451904078`*^9, 3.8892835167820263`*^9, 3.889286840434882*^9, 
   3.8894630547462673`*^9, 3.889463220804035*^9, 3.889476736295637*^9, 
   3.889529307521378*^9, 3.889534876846281*^9, 3.891423316850766*^9, 
   3.892115084866435*^9, 3.89223923426298*^9, 3.896864196796679*^9, 
   3.897372537659042*^9, 3.897373282588018*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"351ba2c6-13bb-4831-ac5a-961d60a84b2f"]
}, Open  ]],

Cell["\<\
Now we take the same derivatives on the partial waves to compute the \
contribution to each of them.\
\>", "Text",
 CellChangeTimes->{{3.878770106271616*^9, 
  3.878770126734033*^9}},ExpressionUUID->"593cd560-f381-4442-b094-\
8bb0048f6743"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ImM4\[Pi]", "[", 
    RowBox[{"s", ",", "t"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"\[Pi]RJListSYM", ",", 
         RowBox[{"tr", "[", 
          RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}]}], "]"}], "+", 
       RowBox[{"D", "[", 
        RowBox[{"\[Pi]RJListSYM", ",", 
         RowBox[{"tr", "[", 
          RowBox[{"a", ",", "d", ",", "c", ",", "b"}], "]"}]}], "]"}]}], 
      ")"}]}], "/.", "xtou"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ImM4\[Pi]", "[", 
    RowBox[{"s", ",", "u"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"\[Pi]RJListSYM", ",", 
         RowBox[{"tr", "[", 
          RowBox[{"a", ",", "c", ",", "d", ",", "b"}], "]"}]}], "]"}], "+", 
       RowBox[{"D", "[", 
        RowBox[{"\[Pi]RJListSYM", ",", 
         RowBox[{"tr", "[", 
          RowBox[{"a", ",", "b", ",", "d", ",", "c"}], "]"}]}], "]"}]}], 
      ")"}]}], "/.", "xtou"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ImM4\[Pi]", "[", 
    RowBox[{"t", ",", "u"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"\[Pi]RJListSYM", ",", 
         RowBox[{"tr", "[", 
          RowBox[{"a", ",", "d", ",", "b", ",", "c"}], "]"}]}], "]"}], "+", 
       RowBox[{"D", "[", 
        RowBox[{"\[Pi]RJListSYM", ",", 
         RowBox[{"tr", "[", 
          RowBox[{"a", ",", "c", ",", "b", ",", "d"}], "]"}]}], "]"}]}], 
      ")"}]}], "/.", "xtou"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.878770243491789*^9, 3.87877024643918*^9}, {
  3.878770283908107*^9, 3.878770307200264*^9}, {3.878770505776136*^9, 
  3.878770568785994*^9}, {3.878814429262622*^9, 3.8788144360644627`*^9}, {
  3.8789154466128597`*^9, 3.8789154480418367`*^9}, {3.887274543890758*^9, 
  3.887274605775803*^9}, {3.8872882290836487`*^9, 3.887288248067526*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"3c53c620-b4fc-46ba-b7af-bd221c66a16f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"e", ".", "g", "."}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ImM4\[Pi]", "[", 
        RowBox[{"s", ",", "t"}], "]"}], "[", 
       RowBox[{"[", "i", "]"}], "]"}], "//", "MatrixForm"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "9"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ImM4\[Pi]", "[", 
        RowBox[{"s", ",", "u"}], "]"}], "[", 
       RowBox[{"[", "i", "]"}], "]"}], "//", "MatrixForm"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "9"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ImM4\[Pi]", "[", 
        RowBox[{"t", ",", "u"}], "]"}], "[", 
       RowBox[{"[", "i", "]"}], "]"}], "//", "MatrixForm"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "9"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.887288257353664*^9, 3.887288316861561*^9}, {
  3.887357440226317*^9, 3.8873574434431953`*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"41918f36-4286-4f24-a0bf-61524b590de4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         RowBox[{"PFunction", "[", 
          RowBox[{"4", ",", "0"}], "]"}], "[", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"2", " ", "u"}], "s"]}], "]"}], "0"},
       {"0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         RowBox[{"PFunction", "[", 
          RowBox[{"4", ",", "J"}], "]"}], "[", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"2", " ", "u"}], "s"]}], "]"}], "0", "0", "0"},
       {"0", "0", "0", "0"},
       {"0", "0", "0", "0"},
       {"0", "0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0"},
       {"0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0"},
       {"0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         RowBox[{
          RowBox[{"PFunction", "[", 
           RowBox[{"4", ",", "J"}], "]"}], "[", 
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"2", " ", "u"}], "s"]}], "]"}]}], "0"},
       {"0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.887288257883945*^9, 3.88728831711653*^9}, {
   3.887357447931951*^9, 3.887357450383975*^9}, 3.887358232005385*^9, 
   3.887360525071763*^9, 3.887360666535993*^9, 3.8873619365112267`*^9, 
   3.887362145214463*^9, 3.8892868404669323`*^9, 3.889463054824706*^9, 
   3.889463220834092*^9, 3.889476736327572*^9, 3.8895293076046667`*^9, 
   3.88953487688199*^9, 3.891423316872348*^9, 3.892115089849889*^9, 
   3.892239234532277*^9, 3.896864203688208*^9, 3.8973725379547997`*^9, 
   3.897373282757421*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"18a324ee-c881-42cb-b8b4-1b6a17916331"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         RowBox[{"PFunction", "[", 
          RowBox[{"4", ",", "0"}], "]"}], "[", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"2", " ", "u"}], "s"]}], "]"}], "0"},
       {"0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         RowBox[{"PFunction", "[", 
          RowBox[{"4", ",", "J"}], "]"}], "[", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"2", " ", "u"}], "s"]}], "]"}], "0", "0", "0"},
       {"0", "0", "0", "0"},
       {"0", "0", "0", "0"},
       {"0", "0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0"},
       {"0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0"},
       {"0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         RowBox[{"PFunction", "[", 
          RowBox[{"4", ",", "J"}], "]"}], "[", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"2", " ", "u"}], "s"]}], "]"}], "0"},
       {"0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.887288257883945*^9, 3.88728831711653*^9}, {
   3.887357447931951*^9, 3.887357450383975*^9}, 3.887358232005385*^9, 
   3.887360525071763*^9, 3.887360666535993*^9, 3.8873619365112267`*^9, 
   3.887362145214463*^9, 3.8892868404669323`*^9, 3.889463054824706*^9, 
   3.889463220834092*^9, 3.889476736327572*^9, 3.8895293076046667`*^9, 
   3.88953487688199*^9, 3.891423316872348*^9, 3.892115089849889*^9, 
   3.892239234532277*^9, 3.896864203688208*^9, 3.8973725379547997`*^9, 
   3.897373282768821*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"a30aa626-663a-4510-9ed7-4aba73bf4259"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0"},
       {"0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0"},
       {"0", "0", "0", "0"},
       {"0", "0", "0", "0"},
       {"0", "0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0"},
       {"0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0"},
       {"0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0"},
       {"0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.887288257883945*^9, 3.88728831711653*^9}, {
   3.887357447931951*^9, 3.887357450383975*^9}, 3.887358232005385*^9, 
   3.887360525071763*^9, 3.887360666535993*^9, 3.8873619365112267`*^9, 
   3.887362145214463*^9, 3.8892868404669323`*^9, 3.889463054824706*^9, 
   3.889463220834092*^9, 3.889476736327572*^9, 3.8895293076046667`*^9, 
   3.88953487688199*^9, 3.891423316872348*^9, 3.892115089849889*^9, 
   3.892239234532277*^9, 3.896864203688208*^9, 3.8973725379547997`*^9, 
   3.8973732827798758`*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"abcedf4a-374a-4115-8187-a89a1be3474c"]
}, Open  ]],

Cell[TextData[{
 "This gives the partial wave expansion for the imaginary part of the reduced \
amplitude ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["M", 
     RowBox[{"4", "\[Pi]"}]], "(", 
    RowBox[{"s", ",", "u"}], ")"}], TraditionalForm]],ExpressionUUID->
  "fdfb0b64-5046-445c-9559-f7c4513d8e14"],
 " along the ",
 StyleBox["s",
  FontSlant->"Italic"],
 "-",
 "cut for its different crossed versions. The vanishing of ImM4\[Pi][t,u] is \
a consequence of the large ",
 StyleBox["N",
  FontSlant->"Italic"],
 " selection rules (c.f. ",
 "Zweig\[CloseCurlyQuote]s rule)."
}], "Text",
 CellChangeTimes->{{3.887279640299296*^9, 3.887279708919508*^9}, {
  3.887279812157507*^9, 3.887279875278879*^9}, {3.8892835498366203`*^9, 
  3.889283583105214*^9}, {3.896862438031714*^9, 3.896862490462014*^9}, {
  3.896862771956562*^9, 
  3.896862838417207*^9}},ExpressionUUID->"aaecadcd-e9bb-40fb-9f1f-\
c5386e67e57f"]
}, Closed]],

Cell[CellGroupData[{

Cell["4 photons", "Section",
 CellChangeTimes->{{3.8733044531543846`*^9, 
  3.873304466488723*^9}},ExpressionUUID->"92fcdd78-361b-4d9d-a784-\
07d711f2f05e"],

Cell[CellGroupData[{

Cell["Polarization structures", "Subsection",
 CellChangeTimes->{{3.887279908989779*^9, 3.887279918562192*^9}, {
  3.8872833693644457`*^9, 
  3.887283373859675*^9}},ExpressionUUID->"ed11c521-cfeb-4a5b-9fd7-\
9fa0f2d132ee"],

Cell["We define the basis of polarization structures:", "Text",
 CellChangeTimes->{{3.887279978783451*^9, 
  3.887279989975087*^9}},ExpressionUUID->"ffe77f7d-a208-4c35-b8e7-\
e6a84894921c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox["F", "\[Mu]\[Nu]"], "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "\[Mu]"], 
      SubscriptBox["\[Epsilon]", "\[Nu]"]}], "-", 
     RowBox[{
      SubscriptBox["p", "\[Nu]"], 
      SubscriptBox["\[Epsilon]", "\[Mu]"], " ", "permutations"}]}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p1", "->", "\[Epsilon]1"}], ",", 
       RowBox[{"\[Epsilon]1", "->", "p1"}]}], "}"}]}], ";", 
    RowBox[{"f2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p2", "->", "\[Epsilon]2"}], ",", 
       RowBox[{"\[Epsilon]2", "->", "p2"}]}], "}"}]}], ";", 
    RowBox[{"f3", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p3", "->", "\[Epsilon]3"}], ",", 
       RowBox[{"\[Epsilon]3", "->", "p3"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f4", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p4", "->", "\[Epsilon]4"}], ",", 
       RowBox[{"\[Epsilon]4", "->", "p4"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Particle", " ", "permutations"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"perm13", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p1", "->", "p3"}], ",", 
       RowBox[{"\[Epsilon]1", "->", "\[Epsilon]3"}], ",", 
       RowBox[{"p3", "->", "p1"}], ",", 
       RowBox[{"\[Epsilon]3", "->", "\[Epsilon]1"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"perm14", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p1", "->", "p4"}], ",", 
       RowBox[{"\[Epsilon]1", "->", "\[Epsilon]4"}], ",", 
       RowBox[{"p4", "->", "p1"}], ",", 
       RowBox[{"\[Epsilon]4", "->", "\[Epsilon]1"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"perm23", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p2", "->", "p3"}], ",", 
       RowBox[{"\[Epsilon]2", "->", "\[Epsilon]3"}], ",", 
       RowBox[{"p3", "->", "p2"}], ",", 
       RowBox[{"\[Epsilon]3", "->", "\[Epsilon]2"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"perm24", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p2", "->", "p4"}], ",", 
       RowBox[{"\[Epsilon]2", "->", "\[Epsilon]4"}], ",", 
       RowBox[{"p4", "->", "p2"}], ",", 
       RowBox[{"\[Epsilon]4", "->", "\[Epsilon]2"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"perm34", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p3", "->", "p4"}], ",", 
       RowBox[{"\[Epsilon]3", "->", "\[Epsilon]4"}], ",", 
       RowBox[{"p4", "->", "p3"}], ",", 
       RowBox[{"\[Epsilon]4", "->", "\[Epsilon]3"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"permCycl", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p1", "->", "p2"}], ",", 
       RowBox[{"p2", "->", "p3"}], ",", 
       RowBox[{"p3", "->", "p4"}], ",", 
       RowBox[{"p4", "->", "p1"}], ",", 
       RowBox[{"\[Epsilon]1", "->", "\[Epsilon]2"}], ",", 
       RowBox[{"\[Epsilon]2", "->", "\[Epsilon]3"}], ",", 
       RowBox[{"\[Epsilon]3", "->", "\[Epsilon]4"}], ",", 
       RowBox[{"\[Epsilon]4", "->", "\[Epsilon]1"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Basic", " ", "definitions"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "aux", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"aux", "=", 
        RowBox[{
         RowBox[{"pr", "[", 
          RowBox[{"p4", ",", "p1"}], "]"}], 
         RowBox[{"pr", "[", 
          RowBox[{"\[Epsilon]1", ",", "p2"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"V1", "=", 
        RowBox[{"aux", "-", 
         RowBox[{"(", 
          RowBox[{"aux", "/.", "f1"}], ")"}]}]}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"V2", "=", 
     RowBox[{"V1", "/.", "permCycl"}]}], ";", 
    RowBox[{"V3", "=", 
     RowBox[{"V2", "/.", "permCycl"}]}], ";", 
    RowBox[{"V4", "=", 
     RowBox[{"V3", "/.", "permCycl"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "aux", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"aux", "=", 
        RowBox[{
         RowBox[{"pr", "[", 
          RowBox[{"p1", ",", "\[Epsilon]2"}], "]"}], 
         RowBox[{"pr", "[", 
          RowBox[{"p2", ",", "\[Epsilon]1"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"H12", "=", 
        RowBox[{
         RowBox[{"aux", "-", 
          RowBox[{"(", 
           RowBox[{"aux", "/.", "f1"}], ")"}], "-", 
          RowBox[{"(", 
           RowBox[{"aux", "/.", "f2"}], ")"}], "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"aux", "/.", "f1"}], "/.", "f2"}], ")"}]}], "//", 
         "Simplify"}]}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H13", "=", 
     RowBox[{"H12", "/.", "perm23"}]}], ";", 
    RowBox[{"H14", "=", 
     RowBox[{"H12", "/.", "perm24"}]}], ";", 
    RowBox[{"H23", "=", 
     RowBox[{"H12", "/.", "perm13"}]}], ";", 
    RowBox[{"H24", "=", 
     RowBox[{"H12", "/.", "perm14"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H34", "=", 
     RowBox[{
      RowBox[{"H12", "/.", "perm13"}], "/.", "perm24"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "aux", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"aux", "=", 
        RowBox[{
         RowBox[{"pr", "[", 
          RowBox[{"p2", ",", "\[Epsilon]1"}], "]"}], 
         RowBox[{"pr", "[", 
          RowBox[{"p3", ",", "\[Epsilon]2"}], "]"}], 
         RowBox[{"pr", "[", 
          RowBox[{"p1", ",", "\[Epsilon]3"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"H123", "=", 
        RowBox[{
         RowBox[{"aux", "\[IndentingNewLine]", "-", 
          RowBox[{"(", 
           RowBox[{"aux", "/.", "f1"}], ")"}], "-", 
          RowBox[{"(", 
           RowBox[{"aux", "/.", "f2"}], ")"}], "-", 
          RowBox[{"(", 
           RowBox[{"aux", "/.", "f3"}], ")"}], "\[IndentingNewLine]", "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"aux", "/.", "f1"}], "/.", "f2"}], ")"}], "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"aux", "/.", "f1"}], "/.", "f3"}], ")"}], "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"aux", "/.", "f2"}], "/.", "f3"}], ")"}], 
          "\[IndentingNewLine]", "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"aux", "/.", "f1"}], "/.", "f2"}], "/.", "f3"}], ")"}]}],
          "//", "Simplify"}]}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H234", "=", 
     RowBox[{"H123", "/.", "permCycl"}]}], ";", 
    RowBox[{"H341", "=", 
     RowBox[{"H234", "/.", "permCycl"}]}], ";", 
    RowBox[{"H412", "=", 
     RowBox[{"H341", "/.", "permCycl"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "aux", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"aux", "=", 
        RowBox[{
         RowBox[{"pr", "[", 
          RowBox[{"p2", ",", "\[Epsilon]1"}], "]"}], 
         RowBox[{"pr", "[", 
          RowBox[{"p3", ",", "\[Epsilon]2"}], "]"}], 
         RowBox[{"pr", "[", 
          RowBox[{"p4", ",", "\[Epsilon]3"}], "]"}], 
         RowBox[{"pr", "[", 
          RowBox[{"p1", ",", "\[Epsilon]4"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"H1234", "=", 
        RowBox[{
         RowBox[{"aux", "\[IndentingNewLine]", "-", 
          RowBox[{"(", 
           RowBox[{"aux", "/.", "f1"}], ")"}], "-", 
          RowBox[{"(", 
           RowBox[{"aux", "/.", "f2"}], ")"}], "-", 
          RowBox[{"(", 
           RowBox[{"aux", "/.", "f3"}], ")"}], "-", 
          RowBox[{"(", 
           RowBox[{"aux", "/.", "f4"}], ")"}], "\[IndentingNewLine]", "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"aux", "/.", "f1"}], "/.", "f2"}], ")"}], "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"aux", "/.", "f1"}], "/.", "f3"}], ")"}], "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"aux", "/.", "f1"}], "/.", "f4"}], ")"}], "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"aux", "/.", "f2"}], "/.", "f3"}], ")"}], "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"aux", "/.", "f2"}], "/.", "f4"}], ")"}], "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"aux", "/.", "f3"}], "/.", "f4"}], ")"}], 
          "\[IndentingNewLine]", "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"aux", "/.", "f1"}], "/.", "f2"}], "/.", "f3"}], ")"}], 
          "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"aux", "/.", "f1"}], "/.", "f2"}], "/.", "f4"}], ")"}], 
          "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"aux", "/.", "f1"}], "/.", "f3"}], "/.", "f4"}], ")"}], 
          "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"aux", "/.", "f2"}], "/.", "f3"}], "/.", "f4"}], ")"}], 
          "\[IndentingNewLine]", "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"aux", "/.", "f1"}], "/.", "f2"}], "/.", "f3"}], "/.", 
            "f4"}], ")"}]}], "//", "Simplify"}]}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1324", "=", 
     RowBox[{"H1234", "/.", "perm23"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1243", "=", 
     RowBox[{"H1234", "/.", "perm34"}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.887280265370061*^9, 3.8872802964677057`*^9}, {
   3.88728039211269*^9, 3.8872804648681707`*^9}, {3.8872804949253883`*^9, 
   3.887280723485879*^9}, {3.88728075764005*^9, 3.887280769368677*^9}, {
   3.8872808452599487`*^9, 3.887280867305646*^9}, 3.8872809653373327`*^9, {
   3.887281235917943*^9, 3.887281334466646*^9}, {3.887281372576201*^9, 
   3.887281390078711*^9}, {3.887281427643659*^9, 3.8872815316629553`*^9}, {
   3.8872816030647497`*^9, 3.887281805911223*^9}, {3.887281877326037*^9, 
   3.8872820438366117`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"6191e415-867b-4cfc-8ea2-3125fb5506c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "basis"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"E4\[Gamma]1s", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"4", 
          SuperscriptBox["s", "2"]}]], "H12", " ", "H34"}], "/.", "mand"}], "//",
       "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E4\[Gamma]1u", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"4", 
          SuperscriptBox["u", "2"]}]], "H13", " ", "H24"}], "/.", "mand"}], "//",
       "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E4\[Gamma]1t", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"4", 
          SuperscriptBox["t", "2"]}]], "H14", " ", "H23"}], "/.", "mand"}], "//",
       "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E4\[Gamma]2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"s", " ", "t", " ", "u", " "}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"V1", " ", "H234"}], "+", 
          RowBox[{"V2", " ", "H341"}], "+", 
          RowBox[{"V3", " ", "H412"}], "+", 
          RowBox[{"V4", " ", "H123"}]}], ")"}]}], "/.", "mand"}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"X1324", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"H1324", "-", 
        RowBox[{
         FractionBox["1", "4"], "H12", " ", "H34"}], "-", 
        RowBox[{
         FractionBox["1", "4"], "H13", " ", "H24"}], "-", 
        RowBox[{
         FractionBox["1", "4"], "H14", " ", "H23"}]}], "/.", "mand"}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E4\[Gamma]3", "=", 
     FractionBox["X1324", 
      SuperscriptBox["s", "2"]]}], ";"}], "  ", 
   RowBox[{"(*", 
    RowBox[{"Only", " ", "one", " ", "independent", " ", 
     RowBox[{"vector", "."}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E\[Gamma]Basis", "=", 
     RowBox[{"{", 
      RowBox[{
      "E4\[Gamma]1s", ",", "E4\[Gamma]1u", ",", "E4\[Gamma]1t", ",", 
       "E4\[Gamma]2", ",", "E4\[Gamma]3"}], "}"}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.8872808944062967`*^9, {3.887280988837062*^9, 3.887281016588285*^9}, {
   3.887281052047482*^9, 3.887281117104453*^9}, {3.8872811790527887`*^9, 
   3.8872812331146393`*^9}, {3.887282091840172*^9, 3.8872821020649023`*^9}, {
   3.8872823509027233`*^9, 3.887282385610667*^9}, {3.897372491141158*^9, 
   3.897372513976461*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"c7af44fa-9680-40ca-8b45-6d20a734e4a3"],

Cell[TextData[{
 "We also define the \[OpenCurlyDoubleQuote]bare module\
\[CloseCurlyDoubleQuote] basis, discussed in [2], because the independence of \
its structures is more straightforward. We will use this basis as an \
intermediate tool to expand structures in the above basis while taking into \
account the special relations of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"D", "=", "4"}], TraditionalForm]],ExpressionUUID->
  "1bf6352a-67ed-499e-a46d-57882b0887bb"],
 "."
}], "Text",
 CellChangeTimes->{{3.887282399890819*^9, 3.887282680887307*^9}, {
  3.89686256100871*^9, 
  3.896862562204465*^9}},ExpressionUUID->"5cc6b3c6-ca57-4f1f-9f0f-\
b24db8b53d86"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Bare", " ", "module"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"bareM", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "\[Alpha]1", " ", "\[Alpha]2", " ", "\[Alpha]3", " ", "\[Alpha]4"}], 
       ",", 
       RowBox[{
        RowBox[{"\[Alpha]1", " ", "\[Alpha]2", " ", 
         RowBox[{"pr", "[", 
          RowBox[{"\[Epsilon]T", ",", "\[Epsilon]T"}], "]"}]}], "+", 
        RowBox[{"\[Alpha]3", " ", "\[Alpha]4", " ", 
         RowBox[{"pr", "[", 
          RowBox[{"\[Epsilon]T", ",", "\[Epsilon]T"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"\[Alpha]1", " ", "\[Alpha]3", " ", 
         RowBox[{"pr", "[", 
          RowBox[{"\[Epsilon]T", ",", "\[Epsilon]T"}], "]"}]}], "+", 
        RowBox[{"\[Alpha]2", " ", "\[Alpha]4", " ", 
         RowBox[{"pr", "[", 
          RowBox[{"\[Epsilon]T", ",", "\[Epsilon]T"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"\[Alpha]1", " ", "\[Alpha]4", " ", 
         RowBox[{"pr", "[", 
          RowBox[{"\[Epsilon]T", ",", "\[Epsilon]T"}], "]"}]}], "+", 
        RowBox[{"\[Alpha]2", " ", "\[Alpha]3", " ", 
         RowBox[{"pr", "[", 
          RowBox[{"\[Epsilon]T", ",", "\[Epsilon]T"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"pr", "[", 
         RowBox[{"\[Epsilon]T", ",", "\[Epsilon]T"}], "]"}], 
        RowBox[{"pr", "[", 
         RowBox[{"\[Epsilon]T", ",", "\[Epsilon]T"}], "]"}]}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"We", " ", "get", " ", "it", " ", "by", " ", "decomposing", " ", 
      SubscriptBox["\[Epsilon]", "\[Mu]"], " ", "into", " ", "transverse", 
      " ", "and", " ", "parallel", " ", "components", " ", "to", " ", "the", 
      " ", "scattering", " ", 
      RowBox[{"plane", ".", " ", "The"}], " ", "\"\<ai\>\"", " ", 
      "dependence", " ", "drops", " ", "out", " ", "in", " ", "any", " ", 
      "gauge"}], "-", 
     RowBox[{"invariant", " ", "tensor"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LoctoBare", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Epsilon]1", "->", 
        RowBox[{
         RowBox[{"\[Alpha]1", 
          SqrtBox[
           FractionBox[
            RowBox[{"s", " ", "u"}], "t"]], 
          RowBox[{"(", 
           RowBox[{
            FractionBox["p2", "s"], "-", 
            FractionBox["p3", "u"]}], ")"}]}], "+", 
         RowBox[{"a1", " ", "p1"}], "+", "\[Epsilon]T"}]}], ",", 
       RowBox[{"\[Epsilon]2", "->", 
        RowBox[{
         RowBox[{"\[Alpha]2", 
          SqrtBox[
           FractionBox[
            RowBox[{"s", " ", "u"}], "t"]], 
          RowBox[{"(", 
           RowBox[{
            FractionBox["p1", "s"], "-", 
            FractionBox["p4", "u"]}], ")"}]}], "+", 
         RowBox[{"a2", " ", "p2"}], "+", "\[Epsilon]T"}]}], ",", 
       RowBox[{"\[Epsilon]3", "->", 
        RowBox[{
         RowBox[{"\[Alpha]3", 
          SqrtBox[
           FractionBox[
            RowBox[{"s", " ", "u"}], "t"]], 
          RowBox[{"(", 
           RowBox[{
            FractionBox["p4", "s"], "-", 
            FractionBox["p1", "u"]}], ")"}]}], "+", 
         RowBox[{"a3", " ", "p3"}], "+", "\[Epsilon]T"}]}], ",", 
       RowBox[{"\[Epsilon]4", "->", 
        RowBox[{
         RowBox[{"\[Alpha]4", 
          SqrtBox[
           FractionBox[
            RowBox[{"s", " ", "u"}], "t"]], 
          RowBox[{"(", 
           RowBox[{
            FractionBox["p3", "s"], "-", 
            FractionBox["p2", "u"]}], ")"}]}], "+", 
         RowBox[{"a4", " ", "p4"}], "+", "\[Epsilon]T"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "transverse", " ", "component", " ", "\[Epsilon]T", " ", "is",
      " ", "orthogonal", " ", "to", " ", "all", " ", "the", " ", "momenta"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"transv", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"pr", "[", 
         RowBox[{"p1", ",", "\[Epsilon]T"}], "]"}], "->", "0"}], ",", 
       RowBox[{
        RowBox[{"pr", "[", 
         RowBox[{"p2", ",", "\[Epsilon]T"}], "]"}], "->", "0"}], ",", 
       RowBox[{
        RowBox[{"pr", "[", 
         RowBox[{"p3", ",", "\[Epsilon]T"}], "]"}], "->", "0"}], ",", 
       RowBox[{
        RowBox[{"pr", "[", 
         RowBox[{"p4", ",", "\[Epsilon]T"}], "]"}], "->", "0"}]}], "}"}]}], 
    ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.878738671867772*^9, 3.878738672090888*^9}, {
  3.878739036824538*^9, 3.87873903926519*^9}, {3.8788119098994417`*^9, 
  3.878811925123122*^9}, {3.887282749167585*^9, 3.8872828064979553`*^9}, {
  3.887282987167295*^9, 3.887283029280263*^9}, {3.88728330254678*^9, 
  3.887283317177588*^9}, {3.887283757226194*^9, 3.887283777048807*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"bf71087f-c9a7-4979-9071-a9ad2ffd6309"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"pr", "[", 
        RowBox[{"\[Epsilon]1", ",", "p1"}], "]"}], ",", 
       RowBox[{"pr", "[", 
        RowBox[{"\[Epsilon]2", ",", "p2"}], "]"}], ",", 
       RowBox[{"pr", "[", 
        RowBox[{"\[Epsilon]3", ",", "p3"}], "]"}], ",", 
       RowBox[{"pr", "[", 
        RowBox[{"\[Epsilon]4", ",", "p4"}], "]"}]}], "}"}], "/.", 
     "LoctoBare"}], "/.", "transv"}], "/.", "mand"}]}]], "Input",
 CellChangeTimes->{{3.887283169465086*^9, 3.887283287387472*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"2c0f0429-ac24-49d0-a436-b09aa2b14ee1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.8872837876588383`*^9, 3.887358232589768*^9, 
  3.8873605254038773`*^9, 3.887360666826376*^9, 3.8873619368219223`*^9, 
  3.887362145533667*^9, 3.889283633202471*^9, 3.889286840514696*^9, 
  3.8894630550508833`*^9, 3.8894632208736267`*^9, 3.889476736376999*^9, 
  3.8895293076860733`*^9, 3.8895348769296227`*^9, 3.891423264899184*^9, 
  3.89211510609116*^9, 3.89737329959354*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"e1454488-15d7-4941-8f61-0c57e637c3d1"]
}, Open  ]],

Cell[TextData[{
 "We can expand any contribution to four-photon scattering in the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "i"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "cc4c4054-a7c9-4f73-a2f8-478ad81c15c3"],
 " basis as follows"
}], "Text",
 CellChangeTimes->{{3.8787383698558283`*^9, 3.878738434200088*^9}, {
  3.887283394866953*^9, 
  3.887283473208645*^9}},ExpressionUUID->"0f687587-2287-4c9e-a002-\
c0e55215ad1f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Coefficients", " ", "on", " ", "the", " ", "bare", " ", "module", " ", 
    "basis"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"bareD", "[", "expr_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
        "expr", ",", "\[Alpha]1", " ", ",", "\[Alpha]2", " ", ",", 
         "\[Alpha]3", ",", "\[Alpha]4"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"expr", ",", "\[Alpha]1", ",", "\[Alpha]2", ",", 
            RowBox[{"pr", "[", 
             RowBox[{"\[Epsilon]T", ",", "\[Epsilon]T"}], "]"}]}], "]"}], "+", 
          RowBox[{"D", "[", 
           RowBox[{"expr", ",", "\[Alpha]3", ",", "\[Alpha]4", ",", 
            RowBox[{"pr", "[", 
             RowBox[{"\[Epsilon]T", ",", "\[Epsilon]T"}], "]"}]}], "]"}]}], 
         ")"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"expr", ",", "\[Alpha]1", ",", "\[Alpha]3", ",", 
            RowBox[{"pr", "[", 
             RowBox[{"\[Epsilon]T", ",", "\[Epsilon]T"}], "]"}]}], "]"}], "+", 
          RowBox[{"D", "[", 
           RowBox[{"expr", ",", "\[Alpha]2", ",", "\[Alpha]4", ",", 
            RowBox[{"pr", "[", 
             RowBox[{"\[Epsilon]T", ",", "\[Epsilon]T"}], "]"}]}], "]"}]}], 
         ")"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"expr", ",", "\[Alpha]1", ",", "\[Alpha]4", ",", 
            RowBox[{"pr", "[", 
             RowBox[{"\[Epsilon]T", ",", "\[Epsilon]T"}], "]"}]}], "]"}], "+", 
          RowBox[{"D", "[", 
           RowBox[{"expr", ",", "\[Alpha]2", ",", "\[Alpha]3", ",", 
            RowBox[{"pr", "[", 
             RowBox[{"\[Epsilon]T", ",", "\[Epsilon]T"}], "]"}]}], "]"}]}], 
         ")"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"D", "[", 
        RowBox[{"expr", ",", 
         RowBox[{"pr", "[", 
          RowBox[{"\[Epsilon]T", ",", "\[Epsilon]T"}], "]"}], ",", 
         RowBox[{"pr", "[", 
          RowBox[{"\[Epsilon]T", ",", "\[Epsilon]T"}], "]"}]}], "]"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Matrix", " ", "for", " ", "the", " ", "change", " ", "of", " ", 
     "basis"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bareMatrix", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Inverse", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Module", "[", 
            RowBox[{
             RowBox[{"{", "tempEi", "}"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"tempEi", "=", 
               RowBox[{
                RowBox[{
                 RowBox[{"Ei", "/.", "LoctoBare"}], "/.", "transv"}], "/.", 
                "mand"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"bareD", "[", "tempEi", "]"}]}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"Ei", ",", "E\[Gamma]Basis"}], "}"}]}], "]"}], "//", 
         RowBox[{
          RowBox[{"FullSimplify", "[", 
           RowBox[{"#", ",", 
            RowBox[{"t", "==", 
             RowBox[{
              RowBox[{"-", "s"}], "-", "u"}]}]}], "]"}], "&"}]}], "]"}], "/.",
        "ttosu"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Expansion", " ", "in", " ", 
     SubscriptBox["E", "i"], " ", "basis"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"expin4\[Gamma]Basis", "[", "expr_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"tempexpr", ",", "tempD"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"tempexpr", "=", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"expr", "/.", "LoctoBare"}], "/.", "transv"}], "/.", 
           "mand"}], "/.", "ttosu"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"tempD", "=", 
         RowBox[{"bareD", "[", "tempexpr", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"tempD", "[", 
               RowBox[{"[", "i", "]"}], "]"}], 
              RowBox[{"bareMatrix", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "5"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "5"}], "}"}]}], "]"}], "//", "Simplify"}]}]}], 
      "]"}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.877532282194818*^9, 3.8775323642967477`*^9}, {
   3.877535622687626*^9, 3.8775356230169687`*^9}, {3.877702501221098*^9, 
   3.8777025020889*^9}, {3.878738513633853*^9, 3.878738538108897*^9}, {
   3.8787386914412622`*^9, 3.878738702534326*^9}, {3.878738828314911*^9, 
   3.878738828757812*^9}, {3.878738931389392*^9, 3.8787389594913597`*^9}, {
   3.887283536518942*^9, 3.887283599608482*^9}, {3.887283634513466*^9, 
   3.88728371821607*^9}, 3.887283748363799*^9, 3.887283796330346*^9, {
   3.887283841407516*^9, 3.887283929959456*^9}, {3.887283981761935*^9, 
   3.887283985993132*^9}, {3.887290386127634*^9, 3.88729038773212*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"8507de2a-5b20-46d2-ade5-1c557613fa9a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"expin4\[Gamma]Basis", "[", "E4\[Gamma]1s", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"expin4\[Gamma]Basis", "[", "E4\[Gamma]1u", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"expin4\[Gamma]Basis", "[", "E4\[Gamma]1t", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"expin4\[Gamma]Basis", "[", "E4\[Gamma]2", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"expin4\[Gamma]Basis", "[", "E4\[Gamma]3", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.887284004487092*^9, 3.8872840382451687`*^9}, {
  3.887290394033633*^9, 3.887290397151558*^9}, {3.897372584060646*^9, 
  3.8973725892504053`*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"55c70957-4615-465a-878e-7f092be14cb5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.887284021045969*^9, 3.887284038459086*^9}, 
   3.8872904087159452`*^9, 3.887358232703313*^9, 3.887360525505663*^9, 
   3.887360666935197*^9, 3.8873619369361343`*^9, 3.8873621456478157`*^9, 
   3.889283642590179*^9, 3.889286840572912*^9, 3.889463055327474*^9, 
   3.889463220931871*^9, 3.889476736436517*^9, 3.8895293077423983`*^9, 
   3.889534876988456*^9, 3.891423265043236*^9, 3.89211510820224*^9, 
   3.897372590097754*^9, 3.897373302239875*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"590dcc62-68aa-4f1e-b33f-cd4bad604d8d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.887284021045969*^9, 3.887284038459086*^9}, 
   3.8872904087159452`*^9, 3.887358232703313*^9, 3.887360525505663*^9, 
   3.887360666935197*^9, 3.8873619369361343`*^9, 3.8873621456478157`*^9, 
   3.889283642590179*^9, 3.889286840572912*^9, 3.889463055327474*^9, 
   3.889463220931871*^9, 3.889476736436517*^9, 3.8895293077423983`*^9, 
   3.889534876988456*^9, 3.891423265043236*^9, 3.89211510820224*^9, 
   3.897372590097754*^9, 3.897373302249117*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"98df084b-0f67-48a3-903f-b0d0edae44ce"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.887284021045969*^9, 3.887284038459086*^9}, 
   3.8872904087159452`*^9, 3.887358232703313*^9, 3.887360525505663*^9, 
   3.887360666935197*^9, 3.8873619369361343`*^9, 3.8873621456478157`*^9, 
   3.889283642590179*^9, 3.889286840572912*^9, 3.889463055327474*^9, 
   3.889463220931871*^9, 3.889476736436517*^9, 3.8895293077423983`*^9, 
   3.889534876988456*^9, 3.891423265043236*^9, 3.89211510820224*^9, 
   3.897372590097754*^9, 3.897373302402769*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"f6676dcf-b82c-4793-aaf0-4f939a37be8e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.887284021045969*^9, 3.887284038459086*^9}, 
   3.8872904087159452`*^9, 3.887358232703313*^9, 3.887360525505663*^9, 
   3.887360666935197*^9, 3.8873619369361343`*^9, 3.8873621456478157`*^9, 
   3.889283642590179*^9, 3.889286840572912*^9, 3.889463055327474*^9, 
   3.889463220931871*^9, 3.889476736436517*^9, 3.8895293077423983`*^9, 
   3.889534876988456*^9, 3.891423265043236*^9, 3.89211510820224*^9, 
   3.897372590097754*^9, 3.897373302553748*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"a0ae72d4-63fb-4b7b-9024-dcc555b575cd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.887284021045969*^9, 3.887284038459086*^9}, 
   3.8872904087159452`*^9, 3.887358232703313*^9, 3.887360525505663*^9, 
   3.887360666935197*^9, 3.8873619369361343`*^9, 3.8873621456478157`*^9, 
   3.889283642590179*^9, 3.889286840572912*^9, 3.889463055327474*^9, 
   3.889463220931871*^9, 3.889476736436517*^9, 3.8895293077423983`*^9, 
   3.889534876988456*^9, 3.891423265043236*^9, 3.89211510820224*^9, 
   3.897372590097754*^9, 3.897373302663322*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"d906a7e8-ea74-49d5-a8ca-1fd70587c7ae"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Extracting the partial waves", "Subsection",
 CellChangeTimes->{{3.887284062157151*^9, 
  3.88728407433525*^9}},ExpressionUUID->"31fc35f1-0ba6-48b7-a7ab-\
85b923e26bc2"],

Cell["The general amplitude for four - photon scattering is", "Text",
 CellChangeTimes->{{3.873299869541698*^9, 3.873299895411376*^9}, {
  3.873304215637697*^9, 3.8733042169622555`*^9}, {3.8733050175250726`*^9, 
  3.873305022092636*^9}, {3.887284193190192*^9, 
  3.8872841933863983`*^9}},ExpressionUUID->"8c202632-f60b-45a5-b799-\
4bc597feefad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T4\[Gamma]1", "=", 
   RowBox[{"8", 
    RowBox[{"tr", "[", 
     RowBox[{"Q", ",", "Q", ",", "Q", ",", "Q"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"M4\[Gamma]1", "[", 
        RowBox[{"t", ",", "u"}], "]"}], "E4\[Gamma]1s"}], "+", 
      RowBox[{
       RowBox[{"M4\[Gamma]1", "[", 
        RowBox[{"s", ",", "t"}], "]"}], "E4\[Gamma]1u"}], "+", 
      RowBox[{
       RowBox[{"M4\[Gamma]1", "[", 
        RowBox[{"s", ",", "u"}], "]"}], "E4\[Gamma]1t"}], "+", 
      RowBox[{
       RowBox[{"M4\[Gamma]2", "[", 
        RowBox[{"s", ",", "u"}], "]"}], "E4\[Gamma]2"}], "+", 
      RowBox[{
       RowBox[{"M4\[Gamma]3", "[", 
        RowBox[{"s", ",", "u"}], "]"}], "E4\[Gamma]3"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.873300068759581*^9, 3.8733002882042894`*^9}, {
   3.8733007200069513`*^9, 3.873300723488799*^9}, {3.8733050378515015`*^9, 
   3.8733052115304813`*^9}, 3.8733052583854885`*^9, 3.875816811413419*^9, {
   3.878767103572756*^9, 3.878767116678196*^9}, {3.887284107341111*^9, 
   3.887284114416677*^9}, {3.897372609859613*^9, 3.897372615638095*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"890e2945-a878-4ba2-bd03-78a78dfc44c2"],

Cell["We extract the reduced amplitudes by doing:", "Text",
 CellChangeTimes->{{3.8787389733667107`*^9, 3.878738977547593*^9}, {
  3.88728422396626*^9, 
  3.887284237756488*^9}},ExpressionUUID->"0e47a4d7-c2bf-430d-a624-\
c1f822f8401a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"expin4\[Gamma]Basis", "[", 
  RowBox[{
   FractionBox["1", "8"], 
   RowBox[{"D", "[", 
    RowBox[{"T4\[Gamma]1", ",", 
     RowBox[{"tr", "[", 
      RowBox[{"Q", ",", "Q", ",", "Q", ",", "Q"}], "]"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8787389933239317`*^9, 3.878739001088463*^9}, {
   3.8787671830444107`*^9, 3.878767189005746*^9}, {3.887284254215866*^9, 
   3.8872842630657454`*^9}, 3.8872904082722883`*^9},
 CellLabel->
  "In[114]:=",ExpressionUUID->"d5d4b440-ca22-47c5-887e-fa7b74e2ae9a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"M4\[Gamma]1", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "s"}], "-", "u"}], ",", "u"}], "]"}], ",", 
   RowBox[{"M4\[Gamma]1", "[", 
    RowBox[{"s", ",", 
     RowBox[{
      RowBox[{"-", "s"}], "-", "u"}]}], "]"}], ",", 
   RowBox[{"M4\[Gamma]1", "[", 
    RowBox[{"s", ",", "u"}], "]"}], ",", 
   RowBox[{"M4\[Gamma]2", "[", 
    RowBox[{"s", ",", "u"}], "]"}], ",", 
   RowBox[{"M4\[Gamma]3", "[", 
    RowBox[{"s", ",", "u"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.878739001533615*^9, {3.878739065702217*^9, 3.878739071252839*^9}, {
   3.87876719007782*^9, 3.8787672091359367`*^9}, {3.8788118918489113`*^9, 
   3.878811898664383*^9}, 3.8788997692679777`*^9, 3.878914877254944*^9, 
   3.878919519450411*^9, 3.8789207916769733`*^9, 3.878985911609242*^9, 
   3.878986108914386*^9, 3.878998415021409*^9, 3.8828678878086576`*^9, 
   3.883062157159686*^9, 3.885986483770872*^9, 3.8872842645336723`*^9, 
   3.8872880721313*^9, 3.88729041293172*^9, 3.887357478063843*^9, 
   3.887358233405156*^9, 3.887360526150943*^9, 3.887360667571374*^9, 
   3.887361937555848*^9, 3.887362146361907*^9, 3.8892836644930363`*^9, 
   3.8892868411558447`*^9, 3.8894630562082872`*^9, 3.889463221521989*^9, 
   3.889476737035468*^9, 3.889529308388763*^9, 3.88953487758983*^9, 
   3.891423265679644*^9, 3.892115114026166*^9, 3.89223932294516*^9, 
   3.896864223990911*^9, 3.897372622550582*^9, 3.8973733132415333`*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"353ff2bc-3d8c-4d55-9060-06ef231d1a03"]
}, Open  ]],

Cell["Now we apply it to the partial waves.", "Text",
 CellChangeTimes->{{3.878739099519834*^9, 3.878739147902277*^9}, {
  3.887287688205866*^9, 
  3.8872877047324963`*^9}},ExpressionUUID->"045c1443-91e4-42a2-bd2e-\
a4202fc6f9ff"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "Pick", " ", "out", " ", "flavor", " ", "structure", " ", "and", " ", 
      "restore", " ", "\[Epsilon]", " ", "and", " ", "p"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"temp\[Pi]", "=", 
       RowBox[{
        RowBox[{
         FractionBox["1", "8"], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"\[Pi]RJListSYM", "[", 
            RowBox[{"[", "sec", "]"}], "]"}], ",", 
           RowBox[{"tr", "[", 
            RowBox[{"Q", ",", "Q", ",", "Q", ",", "Q"}], "]"}]}], "]"}]}], "/.",
         "ento\[Epsilon]p"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Expand", " ", "upper", " ", "triangle", " ", "entries", " ", "in", 
        " ", "the", " ", "basis"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"tempExp\[Pi]", "[", "sec", "]"}], "[", 
          RowBox[{"i", ",", "j"}], "]"}], "=", 
         RowBox[{"expin4\[Gamma]Basis", "[", 
          RowBox[{"temp\[Pi]", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "]"}]}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"\[Pi]RJList", "[", 
            RowBox[{"[", "sec", "]"}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "j"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Fill", " ", "the", " ", "other", " ", "triangle"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"tempExp\[Pi]", "[", "sec", "]"}], "[", 
          RowBox[{"i", ",", "j"}], "]"}], "=", 
         RowBox[{
          RowBox[{"tempExp\[Pi]", "[", "sec", "]"}], "[", 
          RowBox[{"j", ",", "i"}], "]"}]}], "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "2", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"\[Pi]RJList", "[", 
            RowBox[{"[", "sec", "]"}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}], ";"}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"sec", ",", 
       RowBox[{"Length", "[", "\[Pi]RJList", "]"}]}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Now", " ", "we", " ", "put", " ", "them", " ", "together", " ", "as", 
      " ", 
      RowBox[{"matrices", "--"}]}], "-", 
     RowBox[{"First", " ", "index", " ", "is", " ", "Ei"}]}], ",", " ", 
    RowBox[{"second", " ", "is", " ", 
     RowBox[{"sector", ".", " ", "Next"}], " ", "are", " ", "i"}], ",", 
    RowBox[{"j", " ", "matrix", " ", 
     RowBox[{"indices", "."}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", "temp", "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"tempExp\[Pi]", "[", "sec", "]"}], "[", 
           RowBox[{"i", ",", "j"}], "]"}], "[", 
          RowBox[{"[", "Ei", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"\[Pi]RJList", "[", 
             RowBox[{"[", "sec", "]"}], "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"\[Pi]RJList", "[", 
             RowBox[{"[", "sec", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"Ei", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sec", ",", 
         RowBox[{"Length", "[", "\[Pi]RJList", "]"}]}], "}"}]}], "]"}]}], ";",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ImM4\[Gamma]1", "[", 
      RowBox[{"t", ",", "u"}], "]"}], "=", 
     RowBox[{"temp", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ImM4\[Gamma]1", "[", 
      RowBox[{"s", ",", "t"}], "]"}], "=", 
     RowBox[{"temp", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ImM4\[Gamma]1", "[", 
      RowBox[{"s", ",", "u"}], "]"}], "=", 
     RowBox[{"temp", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ImM4\[Gamma]2", "[", 
      RowBox[{"s", ",", "u"}], "]"}], "=", 
     RowBox[{"temp", "[", 
      RowBox[{"[", "4", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ImM4\[Gamma]3", "[", 
      RowBox[{"s", ",", "u"}], "]"}], "=", 
     RowBox[{"temp", "[", 
      RowBox[{"[", "5", "]"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8787391519786253`*^9, 3.8787392405645247`*^9}, {
   3.878739275104371*^9, 3.8787392956328783`*^9}, 3.878739379860376*^9, {
   3.878739529954105*^9, 3.878739596225597*^9}, {3.8787396382121058`*^9, 
   3.8787396682679996`*^9}, {3.878739701235676*^9, 3.878739735188219*^9}, 
   3.878739879208974*^9, {3.87874019317242*^9, 3.8787402215843287`*^9}, {
   3.878740254205084*^9, 3.878740284150329*^9}, {3.878740540903738*^9, 
   3.878740607964839*^9}, {3.8787407255610733`*^9, 3.878740742340313*^9}, {
   3.878740784533469*^9, 3.878740790389723*^9}, {3.878767146546584*^9, 
   3.8787671692664547`*^9}, {3.878767330334511*^9, 3.8787674012516403`*^9}, {
   3.878767445086124*^9, 3.878767703586277*^9}, {3.878768188456208*^9, 
   3.878768256192666*^9}, {3.8787683424462976`*^9, 3.878768523717597*^9}, {
   3.8787686031597557`*^9, 3.878768645786907*^9}, {3.878768707585824*^9, 
   3.878768787325513*^9}, {3.8787688369904633`*^9, 3.878768868365863*^9}, {
   3.878768920528184*^9, 3.878768939551763*^9}, {3.878768984459593*^9, 
   3.8787690247095346`*^9}, {3.87876922731034*^9, 3.878769278368775*^9}, {
   3.887287643335329*^9, 3.887287661081416*^9}, {3.887287718720084*^9, 
   3.8872877803828173`*^9}, {3.887287903108246*^9, 3.8872879307256393`*^9}, 
   3.887288332776271*^9, 3.8872904170724*^9, {3.8922392901681013`*^9, 
   3.892239297596641*^9}, {3.896862693239017*^9, 3.89686269367725*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"f7f20060-29a6-469d-8d64-41d0752f3500"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"e", ".", "g", "."}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"ImM4\[Gamma]2", "[", 
   RowBox[{"s", ",", "u"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.887288084824252*^9, 3.887288197873707*^9}, {
  3.8872883434318047`*^9, 3.8872883484823093`*^9}, {3.892239345708935*^9, 
  3.892239346061191*^9}, {3.8922393790498466`*^9, 3.892239434074733*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"7fec8743-fbb2-4304-a5f1-12509c076eb2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SqrtBox[
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "J"}], ")"}], " ", "J"}], 
            RowBox[{"2", "+", 
             RowBox[{"3", " ", "J"}], "+", 
             SuperscriptBox["J", "2"]}]]], " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "u"}], ")"}], " ", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"PFunction", "[", 
             RowBox[{"4", ",", "J"}], "]"}], "\[Prime]\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"1", "+", 
            FractionBox[
             RowBox[{"2", " ", "u"}], "s"]}], "]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J"}], ")"}], " ", "J", " ", 
          SuperscriptBox["s", "2"]}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SqrtBox[
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "J"}], ")"}], " ", "J"}], 
            RowBox[{"2", "+", 
             RowBox[{"3", " ", "J"}], "+", 
             SuperscriptBox["J", "2"]}]]], " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "u"}], ")"}], " ", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"PFunction", "[", 
             RowBox[{"4", ",", "J"}], "]"}], "\[Prime]\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"1", "+", 
            FractionBox[
             RowBox[{"2", " ", "u"}], "s"]}], "]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J"}], ")"}], " ", "J", " ", 
          SuperscriptBox["s", "2"]}]]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "u"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6"}], "+", "J", "+", 
                 SuperscriptBox["J", "2"]}], ")"}], " ", 
               SuperscriptBox["s", "2"], " ", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"PFunction", "[", 
                  RowBox[{"4", ",", "J"}], "]"}], "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"1", "+", 
                 FractionBox[
                  RowBox[{"2", " ", "u"}], "s"]}], "]"}]}], ")"}]}], "+", 
            RowBox[{"6", " ", "s", " ", 
             RowBox[{"(", 
              RowBox[{"s", "+", 
               RowBox[{"2", " ", "u"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"PFunction", "[", 
                RowBox[{"4", ",", "J"}], "]"}], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"2", " ", "u"}], "s"]}], "]"}]}], "+", 
            RowBox[{"4", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{"s", "+", "u"}], ")"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"PFunction", "[", 
                RowBox[{"4", ",", "J"}], "]"}], 
               TagBox[
                RowBox[{"(", "4", ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"2", " ", "u"}], "s"]}], "]"}]}]}], ")"}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J"}], ")"}], " ", "J", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "J"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "J"}], ")"}], " ", 
          SuperscriptBox["s", "4"]}], ")"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "u"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "J", "+", 
               SuperscriptBox["J", "2"]}], ")"}], " ", 
             SuperscriptBox["s", "3"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"PFunction", "[", 
                RowBox[{"4", ",", "J"}], "]"}], "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"2", " ", "u"}], "s"]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "10"}], "+", "J", "+", 
               SuperscriptBox["J", "2"]}], ")"}], " ", 
             SuperscriptBox["s", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"s", "+", 
               RowBox[{"2", " ", "u"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"PFunction", "[", 
                RowBox[{"4", ",", "J"}], "]"}], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"2", " ", "u"}], "s"]}], "]"}]}], "-", 
            RowBox[{"2", " ", "s", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["s", "2"]}], "+", 
               RowBox[{"14", " ", "s", " ", "u"}], "+", 
               RowBox[{"14", " ", 
                SuperscriptBox["u", "2"]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"PFunction", "[", 
                RowBox[{"4", ",", "J"}], "]"}], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"2", " ", "u"}], "s"]}], "]"}]}], "-", 
            RowBox[{"4", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["s", "2"], "+", 
               RowBox[{"3", " ", "s", " ", "u"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["u", "2"]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"PFunction", "[", 
                RowBox[{"4", ",", "J"}], "]"}], 
               TagBox[
                RowBox[{"(", "4", ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"2", " ", "u"}], "s"]}], "]"}]}]}], ")"}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J"}], ")"}], " ", "J", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "J"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "J"}], ")"}], " ", 
          SuperscriptBox["s", "5"]}], ")"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8872881099310904`*^9, 3.887288132101956*^9}, {
   3.887288174436899*^9, 3.887288198286764*^9}, 3.887288348900094*^9, {
   3.8872904249655323`*^9, 3.8872904464066668`*^9}, 3.887358234652565*^9, 
   3.887360527440337*^9, 3.887360668884487*^9, 3.887361938810729*^9, 
   3.887362147873211*^9, 3.889286842430297*^9, 3.88946305744567*^9, 
   3.889463222764842*^9, 3.88947673824968*^9, 3.889529309645233*^9, 
   3.889534878830942*^9, 3.891423267060875*^9, 3.892115123089918*^9, 
   3.892239347377803*^9, {3.892239379430389*^9, 3.892239434444845*^9}, 
   3.896864236616139*^9, {3.897372659140542*^9, 3.897372673228538*^9}, 
   3.8973733199106627`*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"7758a2a0-dc39-40c1-9f28-f14ded075902"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["2 pions - 2 photons", "Section",
 CellChangeTimes->{{3.8733044531543846`*^9, 3.873304466488723*^9}, {
  3.87345676029953*^9, 
  3.8734567648012953`*^9}},ExpressionUUID->"01b846c1-e8e9-41a8-910b-\
dc11da96c84d"],

Cell[CellGroupData[{

Cell["Polarization Structures", "Subsection",
 CellChangeTimes->{{3.8872955278455687`*^9, 
  3.887295536179942*^9}},ExpressionUUID->"0bb560f7-0182-48b8-a1f7-\
1a7a9f7673b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Basis", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"E2\[Pi]2\[Gamma]1s", "=", 
     RowBox[{
      RowBox[{"pr", "[", 
       RowBox[{"\[Epsilon]3", ",", "\[Epsilon]4"}], "]"}], "-", 
      RowBox[{
       FractionBox["2", "u"], 
       RowBox[{"pr", "[", 
        RowBox[{"p1", ",", "\[Epsilon]3"}], "]"}], 
       RowBox[{"pr", "[", 
        RowBox[{"p2", ",", "\[Epsilon]4"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["2", "t"], 
       RowBox[{"pr", "[", 
        RowBox[{"p2", ",", "\[Epsilon]3"}], "]"}], 
       RowBox[{"pr", "[", 
        RowBox[{"p1", ",", "\[Epsilon]4"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E2\[Pi]2\[Gamma]1t", "=", 
     RowBox[{
      RowBox[{"pr", "[", 
       RowBox[{"\[Epsilon]2", ",", "\[Epsilon]3"}], "]"}], "-", 
      RowBox[{
       FractionBox["2", "s"], 
       RowBox[{"pr", "[", 
        RowBox[{"p1", ",", "\[Epsilon]2"}], "]"}], 
       RowBox[{"pr", "[", 
        RowBox[{"p4", ",", "\[Epsilon]3"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["2", "u"], 
       RowBox[{"pr", "[", 
        RowBox[{"p4", ",", "\[Epsilon]2"}], "]"}], 
       RowBox[{"pr", "[", 
        RowBox[{"p1", ",", "\[Epsilon]3"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E2\[Pi]2\[Gamma]1u", "=", 
     RowBox[{
      RowBox[{"pr", "[", 
       RowBox[{"\[Epsilon]2", ",", "\[Epsilon]4"}], "]"}], "-", 
      RowBox[{
       FractionBox["2", "s"], 
       RowBox[{"pr", "[", 
        RowBox[{"p1", ",", "\[Epsilon]2"}], "]"}], 
       RowBox[{"pr", "[", 
        RowBox[{"p3", ",", "\[Epsilon]4"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["2", "t"], 
       RowBox[{"pr", "[", 
        RowBox[{"p3", ",", "\[Epsilon]2"}], "]"}], 
       RowBox[{"pr", "[", 
        RowBox[{"p1", ",", "\[Epsilon]4"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E2\[Pi]2\[Gamma]2s", "=", 
     RowBox[{
      RowBox[{"pr", "[", 
       RowBox[{"\[Epsilon]3", ",", "\[Epsilon]4"}], "]"}], "+", 
      RowBox[{
       FractionBox["2", "s"], 
       RowBox[{"pr", "[", 
        RowBox[{"p4", ",", "\[Epsilon]3"}], "]"}], 
       RowBox[{"pr", "[", 
        RowBox[{"p3", ",", "\[Epsilon]4"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E2\[Pi]2\[Gamma]2t", "=", 
     RowBox[{
      RowBox[{"pr", "[", 
       RowBox[{"\[Epsilon]2", ",", "\[Epsilon]3"}], "]"}], "+", 
      RowBox[{
       FractionBox["2", "t"], 
       RowBox[{"pr", "[", 
        RowBox[{"p3", ",", "\[Epsilon]2"}], "]"}], 
       RowBox[{"pr", "[", 
        RowBox[{"p2", ",", "\[Epsilon]3"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E2\[Pi]2\[Gamma]2u", "=", 
     RowBox[{
      RowBox[{"pr", "[", 
       RowBox[{"\[Epsilon]2", ",", "\[Epsilon]4"}], "]"}], "+", 
      RowBox[{
       FractionBox["2", "u"], 
       RowBox[{"pr", "[", 
        RowBox[{"p4", ",", "\[Epsilon]2"}], "]"}], 
       RowBox[{"pr", "[", 
        RowBox[{"p2", ",", "\[Epsilon]4"}], "]"}]}]}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8787712661286573`*^9, 3.878771352945442*^9}, {
  3.878771425050891*^9, 3.8787714298795156`*^9}, {3.878771494816628*^9, 
  3.8787716533227587`*^9}, {3.878771685650968*^9, 3.87877176620788*^9}, {
  3.878811534379225*^9, 3.878811547415897*^9}, {3.878811599977425*^9, 
  3.878811649165711*^9}, {3.878811830256332*^9, 3.878811846416338*^9}, {
  3.878811948160015*^9, 3.878811949126891*^9}, {3.8824710997157497`*^9, 
  3.882471103213626*^9}, {3.887288532120451*^9, 3.887288532507429*^9}, {
  3.8872899343205357`*^9, 3.887289941569188*^9}, {3.897372709411449*^9, 
  3.897372745957924*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"45f8e1ad-16fd-4116-b929-0fb4e15e02bb"],

Cell["\<\
These vectors are independent, as can be checked by going to the bare module:\
\>", "Text",
 CellChangeTimes->{{3.8788120044949408`*^9, 3.8788120153896933`*^9}, {
  3.8872903295268373`*^9, 3.887290353976255*^9}, {3.889283779048913*^9, 
  3.889283779274523*^9}},ExpressionUUID->"a86e7e71-fa89-4ee8-a8b9-\
48089d9cc146"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "E2\[Pi]2\[Gamma]1s", ",", "E2\[Pi]2\[Gamma]1t", ",", 
        "E2\[Pi]2\[Gamma]1u", ",", "E2\[Pi]2\[Gamma]2s", ",", 
        "E2\[Pi]2\[Gamma]2t", ",", "E2\[Pi]2\[Gamma]2u"}], "}"}], "/.", 
      "LoctoBare"}], "/.", "transv"}], "/.", "mand"}], "/.", "ttosu"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.878811667258977*^9, 3.8788117175425034`*^9}, {
   3.878811957213135*^9, 3.878811968609146*^9}, 3.878812056271661*^9, {
   3.887290241859973*^9, 3.887290267372098*^9}, {3.897372755328722*^9, 
   3.897372768002993*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"724ad8ba-7573-4efb-a95f-27bf84704617"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]3", " ", "\[Alpha]4"}], "+", 
    RowBox[{"pr", "[", 
     RowBox[{"\[Epsilon]T", ",", "\[Epsilon]T"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]2", " ", "\[Alpha]3"}], "+", 
    RowBox[{"pr", "[", 
     RowBox[{"\[Epsilon]T", ",", "\[Epsilon]T"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]2", " ", "\[Alpha]4"}], "+", 
    RowBox[{"pr", "[", 
     RowBox[{"\[Epsilon]T", ",", "\[Epsilon]T"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[Alpha]3"}], " ", "\[Alpha]4"}], "+", 
    RowBox[{"pr", "[", 
     RowBox[{"\[Epsilon]T", ",", "\[Epsilon]T"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[Alpha]2"}], " ", "\[Alpha]3"}], "+", 
    RowBox[{"pr", "[", 
     RowBox[{"\[Epsilon]T", ",", "\[Epsilon]T"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[Alpha]2"}], " ", "\[Alpha]4"}], "+", 
    RowBox[{"pr", "[", 
     RowBox[{"\[Epsilon]T", ",", "\[Epsilon]T"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.878811669452566*^9, 3.878811717798141*^9}, 
   3.8788118500849752`*^9, 3.878811968932164*^9, 3.878812062442073*^9, 
   3.878899810051764*^9, 3.878914891765296*^9, 3.878919535051856*^9, 
   3.878920805669241*^9, 3.878985919751676*^9, 3.8789861180306673`*^9, 
   3.878998416217421*^9, 3.880699362161827*^9, 3.8828678965889673`*^9, 
   3.882873675834297*^9, 3.883058884817589*^9, 3.883062158452881*^9, 
   3.887288543104693*^9, 3.887290211795404*^9, 3.887290268042179*^9, 
   3.887358234706362*^9, 3.887360527485243*^9, 3.88736066892815*^9, 
   3.887361938854792*^9, 3.887362147932488*^9, 3.889286842483458*^9, 
   3.8894630575158243`*^9, 3.889463222814443*^9, 3.88947673829877*^9, 
   3.889529309702189*^9, 3.8895348788836403`*^9, 3.891423319751338*^9, 
   3.89211516754772*^9, 3.897372769712441*^9, 3.897373350783155*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"4dbc4d30-eddd-46f9-88a7-f729f9dc2fe7"]
}, Open  ]],

Cell["We expand the crossed amplitudes with:", "Text",
 CellChangeTimes->{{3.887290360853367*^9, 3.88729037168183*^9}, {
  3.887290459820353*^9, 3.887290481370515*^9}, {3.88729527316829*^9, 
  3.887295274686096*^9}, {3.887295474916522*^9, 
  3.887295485189492*^9}},ExpressionUUID->"80900bee-45b7-422e-8874-\
cd22f08e61b4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"expin2\[Pi]2\[Gamma]Basis", "[", 
    RowBox[{"expr_", ",", "s"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"expr", ",", 
           RowBox[{"pr", "[", 
            RowBox[{"\[Epsilon]T", ",", "\[Epsilon]T"}], "]"}]}], "]"}], "+", 
         RowBox[{"D", "[", 
          RowBox[{"expr", ",", "\[Alpha]3", ",", "\[Alpha]4"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"expr", ",", 
           RowBox[{"pr", "[", 
            RowBox[{"\[Epsilon]T", ",", "\[Epsilon]T"}], "]"}]}], "]"}], "-", 
         RowBox[{"D", "[", 
          RowBox[{"expr", ",", "\[Alpha]3", ",", "\[Alpha]4"}], "]"}]}], 
        ")"}]}]}], "}"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"expin2\[Pi]2\[Gamma]Basis", "[", 
    RowBox[{"expr_", ",", "u"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"expr", ",", 
           RowBox[{"pr", "[", 
            RowBox[{"\[Epsilon]T", ",", "\[Epsilon]T"}], "]"}]}], "]"}], "+", 
         RowBox[{"D", "[", 
          RowBox[{"expr", ",", "\[Alpha]2", ",", "\[Alpha]4"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"expr", ",", 
           RowBox[{"pr", "[", 
            RowBox[{"\[Epsilon]T", ",", "\[Epsilon]T"}], "]"}]}], "]"}], "-", 
         RowBox[{"D", "[", 
          RowBox[{"expr", ",", "\[Alpha]2", ",", "\[Alpha]4"}], "]"}]}], 
        ")"}]}]}], "}"}], "//", "Simplify"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8872902885697803`*^9, 3.887290289696862*^9}, {
  3.8872952689064703`*^9, 3.887295308435258*^9}, {3.887295359945634*^9, 
  3.88729550695193*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"9fedbc41-92d2-496a-b21d-cea9e2d8fe16"],

Cell[BoxData[
 RowBox[{"(*", "check", "*)"}]], "Input",
 CellChangeTimes->{{3.889283821035783*^9, 3.8892838251388683`*^9}},
 CellLabel->
  "In[253]:=",ExpressionUUID->"82754dff-1b57-41cc-9759-a156a2fafab1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"expin2\[Pi]2\[Gamma]Basis", "[", 
    RowBox[{"#", ",", "s"}], "]"}], "&"}], "@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"E2\[Pi]2\[Gamma]1s", ",", "E2\[Pi]2\[Gamma]2s"}], "}"}], "/.",
        "LoctoBare"}], "/.", "transv"}], "/.", "mand"}], "/.", "ttosu"}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"expin2\[Pi]2\[Gamma]Basis", "[", 
    RowBox[{"#", ",", "u"}], "]"}], "&"}], "@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"E2\[Pi]2\[Gamma]1u", ",", "E2\[Pi]2\[Gamma]2u"}], "}"}], "/.",
        "LoctoBare"}], "/.", "transv"}], "/.", "mand"}], "/.", "ttosu"}], 
   ")"}]}]}], "Input",
 CellChangeTimes->{{3.889283832749443*^9, 3.889283904135529*^9}, {
  3.88928393455439*^9, 3.889283966600781*^9}, {3.897372787738729*^9, 
  3.897372803375331*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"5d00cc06-a635-4dd7-b067-edbd48efd54d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.889283849335021*^9, 3.889283867637995*^9}, {
   3.8892839348934507`*^9, 3.88928396738619*^9}, 3.88928684251665*^9, 
   3.889463057621422*^9, 3.8894632228426857`*^9, 3.889476738327299*^9, 
   3.889529309738735*^9, 3.889534878915848*^9, 3.891423319780345*^9, 
   3.892115170323979*^9, 3.897372804139762*^9, 3.897373352920561*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"241ab4d5-2a14-497a-a146-86de2f0b9afe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.889283849335021*^9, 3.889283867637995*^9}, {
   3.8892839348934507`*^9, 3.88928396738619*^9}, 3.88928684251665*^9, 
   3.889463057621422*^9, 3.8894632228426857`*^9, 3.889476738327299*^9, 
   3.889529309738735*^9, 3.889534878915848*^9, 3.891423319780345*^9, 
   3.892115170323979*^9, 3.897372804139762*^9, 3.897373352929776*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"ee1b2f02-7b71-4c69-bc3e-159c6e272dd9"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Extracting the partial waves", "Subsection",
 CellChangeTimes->{{3.887295553350884*^9, 
  3.887295559182197*^9}},ExpressionUUID->"abb9dd6f-fe38-4697-845a-\
9c0b2ef3db2c"],

Cell["\<\
There are two inequivalent crossed versions. We expand each of them in the \
s-channel partial waves.\
\>", "Text",
 CellChangeTimes->{{3.873299869541698*^9, 3.873299895411376*^9}, {
  3.873304215637697*^9, 3.8733042169622555`*^9}, {3.875869521494997*^9, 
  3.8758695224427533`*^9}, {3.8872955807220297`*^9, 3.887295601052031*^9}, {
  3.88729592536549*^9, 
  3.8872960059260817`*^9}},ExpressionUUID->"1cc400a5-3417-4e61-971e-\
6fa9a5c5b388"],

Cell[CellGroupData[{

Cell["\[Pi]\[Pi] -> \[Gamma]\[Gamma]", "Subsubsection",
 CellChangeTimes->{{3.8872960248583307`*^9, 
  3.8872960399110613`*^9}},ExpressionUUID->"e1e40eaa-a444-4c10-918e-\
987357bd8631"],

Cell["We look at the following crossed version of the amplitude:", "Text",
 CellChangeTimes->{{3.8872960611903877`*^9, 
  3.887296086924281*^9}},ExpressionUUID->"2759bca3-7d0b-4f4f-aa95-\
5cf9f394de84"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[Pi]\[Gamma]ab34", "=", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"a", ",", "b", ",", "Q", ",", "Q"}], "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"a", ",", "Q", ",", "Q", ",", "b"}], "]"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"M\[Pi]\[Gamma]\[Pi]\[Gamma]1", "[", 
         RowBox[{"t", ",", "u"}], "]"}], "E2\[Pi]2\[Gamma]1s"}], "+", 
       RowBox[{
        RowBox[{"M\[Pi]\[Gamma]\[Pi]\[Gamma]2", "[", 
         RowBox[{"t", ",", "u"}], "]"}], "E2\[Pi]2\[Gamma]2s"}]}], ")"}]}], 
    "+", 
    RowBox[{"4", 
     RowBox[{"tr", "[", 
      RowBox[{"a", ",", "Q", ",", "b", ",", "Q"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"M\[Pi]\[Gamma]\[Gamma]\[Pi]1", "[", 
         RowBox[{"t", ",", "u"}], "]"}], "E2\[Pi]2\[Gamma]1s"}], "+", 
       RowBox[{
        RowBox[{"M\[Pi]\[Gamma]\[Gamma]\[Pi]2", "[", 
         RowBox[{"t", ",", "u"}], "]"}], "E2\[Pi]2\[Gamma]2s"}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8787711312944613`*^9, 3.878771131773337*^9}, {
   3.878771789975546*^9, 3.87877183146062*^9}, {3.878771867479908*^9, 
   3.878771890023176*^9}, {3.878771958350325*^9, 3.878771971799016*^9}, {
   3.8787720035000753`*^9, 3.878772120860581*^9}, {3.878772158745565*^9, 
   3.878772290969594*^9}, {3.8787723227820587`*^9, 3.878772357585538*^9}, 
   3.878772394974003*^9, {3.878772432740822*^9, 3.878772473199285*^9}, {
   3.8788120765695457`*^9, 3.878812090072452*^9}, {3.881641744881909*^9, 
   3.881641745339028*^9}, {3.887295608170032*^9, 3.8872956086344023`*^9}, {
   3.887295651680737*^9, 3.8872957269697733`*^9}, {3.8872957583578787`*^9, 
   3.887295847960526*^9}, {3.8872960511351223`*^9, 3.8872960516134768`*^9}, {
   3.887296168349422*^9, 3.887296168592551*^9}, {3.89737285475285*^9, 
   3.897372881535915*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"87a88e05-ee09-4943-a20c-5b3136f2cf42"],

Cell["\<\
We pick out each contribution by taking the appropriate derivatives:\
\>", "Text",
 CellChangeTimes->{{3.878812094752576*^9, 
  3.878812112394596*^9}},ExpressionUUID->"55fe3766-e0fa-4fd2-819c-\
2e16d104474b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"tempT\[Pi]\[Gamma]ab34", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"T\[Pi]\[Gamma]ab34", "/.", "LoctoBare"}], "/.", "transv"}], "/.",
        "mand"}], "/.", "ttosu"}], "//", "Simplify"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"First", " ", "flavor", " ", "structure"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expin2\[Pi]2\[Gamma]Basis", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"tempT\[Pi]\[Gamma]ab34", ",", 
         RowBox[{"tr", "[", 
          RowBox[{"a", ",", "b", ",", "Q", ",", "Q"}], "]"}]}], "]"}], "+", 
       RowBox[{"D", "[", 
        RowBox[{"tempT\[Pi]\[Gamma]ab34", ",", 
         RowBox[{"tr", "[", 
          RowBox[{"a", ",", "Q", ",", "Q", ",", "b"}], "]"}]}], "]"}]}], 
      ")"}]}], ",", "s"}], "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Second", " ", "flavor", " ", "structure"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"expin2\[Pi]2\[Gamma]Basis", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"D", "[", 
     RowBox[{"tempT\[Pi]\[Gamma]ab34", ",", 
      RowBox[{"tr", "[", 
       RowBox[{"a", ",", "Q", ",", "b", ",", "Q"}], "]"}]}], "]"}]}], ",", 
   "s"}], "]"}]}], "Input",
 CellChangeTimes->{{3.878812117853365*^9, 3.878812216794541*^9}, {
  3.878812268383069*^9, 3.878812329004867*^9}, {3.878812421983745*^9, 
  3.878812474988*^9}, {3.878812679739669*^9, 3.878812681333788*^9}, {
  3.8788129617934*^9, 3.878812977128278*^9}, {3.8788131942683773`*^9, 
  3.878813224321282*^9}, {3.878813536276198*^9, 3.8788135381985073`*^9}, {
  3.8872961051335917`*^9, 3.887296105394185*^9}, {3.887296153513479*^9, 
  3.8872962771497793`*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"0a01612c-215f-4b85-9c81-b6d939ab1fa1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"M\[Pi]\[Gamma]\[Pi]\[Gamma]1", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "s"}], "-", "u"}], ",", "u"}], "]"}], ",", 
   RowBox[{"M\[Pi]\[Gamma]\[Pi]\[Gamma]2", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "s"}], "-", "u"}], ",", "u"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.878812157758274*^9, 3.878812210758225*^9}, {
   3.878812289307576*^9, 3.878812329775732*^9}, 3.878812475314931*^9, 
   3.878812681996429*^9, 3.878812977682249*^9, 3.8788132309870653`*^9, {
   3.878813532763378*^9, 3.8788135427974463`*^9}, 3.8788138997228947`*^9, 
   3.878899815590197*^9, 3.878914899604032*^9, 3.878919535158537*^9, 
   3.878920805780192*^9, 3.878985923843699*^9, 3.87898612173884*^9, 
   3.8789984163382196`*^9, 3.8806993622854233`*^9, 3.881666210110816*^9, 
   3.88184093810345*^9, 3.882867902101733*^9, 3.882873675979126*^9, 
   3.883038547989628*^9, 3.883058900503166*^9, 3.883062158594673*^9, 
   3.8859865690607653`*^9, 3.887296224927718*^9, 3.887296278105835*^9, 
   3.8873575013870907`*^9, 3.88735823491158*^9, 3.887360527553784*^9, 
   3.8873606690085297`*^9, 3.887361938923479*^9, 3.8873621480059757`*^9, 
   3.889284242166648*^9, 3.8892868426124487`*^9, 3.88946305798302*^9, 
   3.889463222924539*^9, 3.889476738410177*^9, 3.8895293098293047`*^9, 
   3.889534878991919*^9, 3.891423319869404*^9, 3.892115178745769*^9, 
   3.8922394557580137`*^9, 3.89686426223514*^9, 3.897372890976569*^9, 
   3.897373364802903*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"2e7b0d0c-66b4-41f4-b7bf-fe107e65d1cb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"M\[Pi]\[Gamma]\[Gamma]\[Pi]1", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "s"}], "-", "u"}], ",", "u"}], "]"}], ",", 
   RowBox[{"M\[Pi]\[Gamma]\[Gamma]\[Pi]2", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "s"}], "-", "u"}], ",", "u"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.878812157758274*^9, 3.878812210758225*^9}, {
   3.878812289307576*^9, 3.878812329775732*^9}, 3.878812475314931*^9, 
   3.878812681996429*^9, 3.878812977682249*^9, 3.8788132309870653`*^9, {
   3.878813532763378*^9, 3.8788135427974463`*^9}, 3.8788138997228947`*^9, 
   3.878899815590197*^9, 3.878914899604032*^9, 3.878919535158537*^9, 
   3.878920805780192*^9, 3.878985923843699*^9, 3.87898612173884*^9, 
   3.8789984163382196`*^9, 3.8806993622854233`*^9, 3.881666210110816*^9, 
   3.88184093810345*^9, 3.882867902101733*^9, 3.882873675979126*^9, 
   3.883038547989628*^9, 3.883058900503166*^9, 3.883062158594673*^9, 
   3.8859865690607653`*^9, 3.887296224927718*^9, 3.887296278105835*^9, 
   3.8873575013870907`*^9, 3.88735823491158*^9, 3.887360527553784*^9, 
   3.8873606690085297`*^9, 3.887361938923479*^9, 3.8873621480059757`*^9, 
   3.889284242166648*^9, 3.8892868426124487`*^9, 3.88946305798302*^9, 
   3.889463222924539*^9, 3.889476738410177*^9, 3.8895293098293047`*^9, 
   3.889534878991919*^9, 3.891423319869404*^9, 3.892115178745769*^9, 
   3.8922394557580137`*^9, 3.89686426223514*^9, 3.897372890976569*^9, 
   3.8973733648128242`*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"822fe9c1-fbc0-429f-a0e0-1b41908b151e"]
}, Open  ]],

Cell["And we apply it to the partial waves.", "Text",
 CellChangeTimes->{{3.8872962930173597`*^9, 3.887296303288651*^9}, {
  3.887299800187525*^9, 
  3.887299808090559*^9}},ExpressionUUID->"9c265535-2764-4705-ac7f-\
81fe60b3f820"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"temp\[Pi]", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Pi]RJListSYM", "/.", "ento\[Epsilon]p"}], "/.", 
        "LoctoBare"}], "/.", "transv"}], "/.", "mand"}], "/.", "ttosu"}]}], 
   ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"First", " ", "flavor", " ", "structure"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ImM\[Pi]\[Gamma]\[Pi]\[Gamma]1", "[", 
       RowBox[{"t", ",", "u"}], "]"}], ",", 
      RowBox[{"ImM\[Pi]\[Gamma]\[Pi]\[Gamma]2", "[", 
       RowBox[{"t", ",", "u"}], "]"}]}], "}"}], "=", 
    RowBox[{"expin2\[Pi]2\[Gamma]Basis", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"temp\[Pi]", ",", 
           RowBox[{"tr", "[", 
            RowBox[{"a", ",", "b", ",", "Q", ",", "Q"}], "]"}]}], "]"}], "+", 
         RowBox[{"D", "[", 
          RowBox[{"temp\[Pi]", ",", 
           RowBox[{"tr", "[", 
            RowBox[{"a", ",", "Q", ",", "Q", ",", "b"}], "]"}]}], "]"}]}], 
        ")"}]}], ",", "s"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Second", " ", "flavor", " ", "structure"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ImM\[Pi]\[Gamma]\[Gamma]\[Pi]1", "[", 
      RowBox[{"t", ",", "u"}], "]"}], ",", 
     RowBox[{"ImM\[Pi]\[Gamma]\[Gamma]\[Pi]2", "[", 
      RowBox[{"t", ",", "u"}], "]"}]}], "}"}], "=", 
   RowBox[{"expin2\[Pi]2\[Gamma]Basis", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], 
      RowBox[{"D", "[", 
       RowBox[{"temp\[Pi]", ",", 
        RowBox[{"tr", "[", 
         RowBox[{"a", ",", "Q", ",", "b", ",", "Q"}], "]"}]}], "]"}]}], ",", 
     "s"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.887299813403618*^9, 3.887299813628893*^9}, {
  3.887299864916028*^9, 3.887299908218569*^9}, {3.887299942030137*^9, 
  3.887299968764332*^9}, {3.8873000095541363`*^9, 3.8873000810366793`*^9}, {
  3.892239477148458*^9, 3.89223949340392*^9}, {3.897372902975093*^9, 
  3.897372913492651*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"c3fa909b-b1b6-4ae3-82f2-090337eb4ee1"],

Cell[TextData[{
 "Note: the last two vanish exactly. This is another consequence of the large \
",
 StyleBox["N",
  FontSlant->"Italic"],
 " selection rules (similar ",
 "to Zweig\[CloseCurlyQuote]s rule); there are no exchanges in the ",
 Cell[BoxData[
  FormBox["t", TraditionalForm]],ExpressionUUID->
  "ec414041-e3d0-487d-a19b-c7672382e139"],
 "-channel for this disk amplitude."
}], "Text",
 CellChangeTimes->{{3.8873000663544483`*^9, 3.8873000688810177`*^9}, {
  3.887300195242681*^9, 3.88730028776624*^9}, {3.889284297030919*^9, 
  3.889284335130301*^9}, {3.89686293715322*^9, 
  3.896862976210264*^9}},ExpressionUUID->"7a310fae-47f0-431b-8d9a-\
f894935a4dac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"c", ".", "f", "."}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"ImM\[Pi]\[Gamma]\[Gamma]\[Pi]1", "[", 
     RowBox[{"t", ",", "u"}], "]"}], ",", 
    RowBox[{"ImM\[Pi]\[Gamma]\[Gamma]\[Pi]2", "[", 
     RowBox[{"t", ",", "u"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8892842824092693`*^9, 3.889284287550317*^9}, {
  3.897372921846249*^9, 3.897372924493657*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"22515bb3-84e4-418e-841e-1d5f50b7c907"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.889284274988056*^9, 3.8892868429398212`*^9, 
  3.889463058536251*^9, 3.889463223229846*^9, 3.8894767387148533`*^9, 
  3.88952931014572*^9, 3.889534879291937*^9, 3.891423320205411*^9, 
  3.892115187385927*^9, 3.892239462837963*^9, 3.896864268842238*^9, 
  3.8973729248761597`*^9, 3.897373379051855*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"b6a3b960-1b2c-49e0-a7b1-7caa0d4ca89b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\[Pi]\[Gamma] -> \[Pi]\[Gamma]", "Subsubsection",
 CellChangeTimes->{{3.887300298623219*^9, 
  3.8873003090703287`*^9}},ExpressionUUID->"3481a5a2-534e-4c76-8c1c-\
dd77abc19d96"],

Cell["The other independent crossed version is", "Text",
 CellChangeTimes->{{3.887300317781205*^9, 
  3.88730033148977*^9}},ExpressionUUID->"ebba9939-0bc5-4365-af6f-\
c86192e60718"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"u", " ", "channel"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"T\[Pi]\[Gamma]ac24", "=", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"a", ",", "c", ",", "Q", ",", "Q"}], "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"a", ",", "Q", ",", "Q", ",", "c"}], "]"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"M\[Pi]\[Gamma]\[Pi]\[Gamma]1", "[", 
          RowBox[{"s", ",", "t"}], "]"}], "E2\[Pi]2\[Gamma]1u"}], "+", 
        RowBox[{
         RowBox[{"M\[Pi]\[Gamma]\[Pi]\[Gamma]2", "[", 
          RowBox[{"s", ",", "t"}], "]"}], "E2\[Pi]2\[Gamma]2u"}]}], ")"}]}], 
     "+", 
     RowBox[{"4", 
      RowBox[{"tr", "[", 
       RowBox[{"a", ",", "Q", ",", "c", ",", "Q"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"M\[Pi]\[Gamma]\[Gamma]\[Pi]1", "[", 
          RowBox[{"s", ",", "t"}], "]"}], "E2\[Pi]2\[Gamma]1u"}], "+", 
        RowBox[{
         RowBox[{"M\[Pi]\[Gamma]\[Gamma]\[Pi]2", "[", 
          RowBox[{"s", ",", "t"}], "]"}], "E2\[Pi]2\[Gamma]2u"}]}], 
       ")"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{
  3.887300333817564*^9, {3.897372935272831*^9, 3.8973729587434673`*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"5af69af5-4fac-4729-a78b-841f71ded2f7"],

Cell["Taking derivatives,", "Text",
 CellChangeTimes->{{3.8873003520799723`*^9, 
  3.8873003572898293`*^9}},ExpressionUUID->"541b036c-3956-4be3-94fc-\
abcbbf57a86c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"tempT\[Pi]\[Gamma]ac24", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"T\[Pi]\[Gamma]ac24", "/.", "LoctoBare"}], "/.", "transv"}], "/.",
        "mand"}], "/.", "ttosu"}], "//", "Simplify"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"First", " ", "flavor", " ", "structure"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expin2\[Pi]2\[Gamma]Basis", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"tempT\[Pi]\[Gamma]ac24", ",", 
         RowBox[{"tr", "[", 
          RowBox[{"a", ",", "c", ",", "Q", ",", "Q"}], "]"}]}], "]"}], "+", 
       RowBox[{"D", "[", 
        RowBox[{"tempT\[Pi]\[Gamma]ac24", ",", 
         RowBox[{"tr", "[", 
          RowBox[{"a", ",", "Q", ",", "Q", ",", "c"}], "]"}]}], "]"}]}], 
      ")"}]}], ",", "u"}], "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Second", " ", "flavor", " ", "structure"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"expin2\[Pi]2\[Gamma]Basis", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"D", "[", 
     RowBox[{"tempT\[Pi]\[Gamma]ac24", ",", 
      RowBox[{"tr", "[", 
       RowBox[{"a", ",", "Q", ",", "c", ",", "Q"}], "]"}]}], "]"}]}], ",", 
   "u"}], "]"}]}], "Input",
 CellChangeTimes->{{3.878812117853365*^9, 3.878812216794541*^9}, {
  3.878812268383069*^9, 3.878812329004867*^9}, {3.878812421983745*^9, 
  3.878812474988*^9}, {3.878812679739669*^9, 3.878812681333788*^9}, {
  3.8788129617934*^9, 3.878812977128278*^9}, {3.8788131942683773`*^9, 
  3.878813224321282*^9}, {3.878813536276198*^9, 3.8788135381985073`*^9}, {
  3.8872961051335917`*^9, 3.887296105394185*^9}, {3.887296153513479*^9, 
  3.8872962771497793`*^9}, {3.8873004757415333`*^9, 3.887300506967497*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"b0f29a19-76c7-4761-a9aa-4a3b07b404b5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"M\[Pi]\[Gamma]\[Pi]\[Gamma]1", "[", 
    RowBox[{"s", ",", 
     RowBox[{
      RowBox[{"-", "s"}], "-", "u"}]}], "]"}], ",", 
   RowBox[{"M\[Pi]\[Gamma]\[Pi]\[Gamma]2", "[", 
    RowBox[{"s", ",", 
     RowBox[{
      RowBox[{"-", "s"}], "-", "u"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.878812157758274*^9, 3.878812210758225*^9}, {
   3.878812289307576*^9, 3.878812329775732*^9}, 3.878812475314931*^9, 
   3.878812681996429*^9, 3.878812977682249*^9, 3.8788132309870653`*^9, {
   3.878813532763378*^9, 3.8788135427974463`*^9}, 3.8788138997228947`*^9, 
   3.878899815590197*^9, 3.878914899604032*^9, 3.878919535158537*^9, 
   3.878920805780192*^9, 3.878985923843699*^9, 3.87898612173884*^9, 
   3.8789984163382196`*^9, 3.8806993622854233`*^9, 3.881666210110816*^9, 
   3.88184093810345*^9, 3.882867902101733*^9, 3.882873675979126*^9, 
   3.883038547989628*^9, 3.883058900503166*^9, 3.883062158594673*^9, 
   3.8859865690607653`*^9, 3.887296224927718*^9, 3.887296278105835*^9, 
   3.8873005712691727`*^9, 3.887357510392117*^9, 3.887358235459071*^9, 
   3.887360527896798*^9, 3.88736066937786*^9, 3.887361939273465*^9, 
   3.887362148413587*^9, 3.889284412066827*^9, 3.889286843003345*^9, 
   3.8894630587735767`*^9, 3.8894632232901087`*^9, 3.8894767387761087`*^9, 
   3.889529310207472*^9, 3.8895348793576803`*^9, 3.891423320271256*^9, 
   3.892115196978772*^9, 3.892239509236251*^9, 3.896864275713141*^9, 
   3.897372962854622*^9, 3.897373395686208*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"2a9da617-b0e4-4695-884c-987044983911"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"M\[Pi]\[Gamma]\[Gamma]\[Pi]1", "[", 
    RowBox[{"s", ",", 
     RowBox[{
      RowBox[{"-", "s"}], "-", "u"}]}], "]"}], ",", 
   RowBox[{"M\[Pi]\[Gamma]\[Gamma]\[Pi]2", "[", 
    RowBox[{"s", ",", 
     RowBox[{
      RowBox[{"-", "s"}], "-", "u"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.878812157758274*^9, 3.878812210758225*^9}, {
   3.878812289307576*^9, 3.878812329775732*^9}, 3.878812475314931*^9, 
   3.878812681996429*^9, 3.878812977682249*^9, 3.8788132309870653`*^9, {
   3.878813532763378*^9, 3.8788135427974463`*^9}, 3.8788138997228947`*^9, 
   3.878899815590197*^9, 3.878914899604032*^9, 3.878919535158537*^9, 
   3.878920805780192*^9, 3.878985923843699*^9, 3.87898612173884*^9, 
   3.8789984163382196`*^9, 3.8806993622854233`*^9, 3.881666210110816*^9, 
   3.88184093810345*^9, 3.882867902101733*^9, 3.882873675979126*^9, 
   3.883038547989628*^9, 3.883058900503166*^9, 3.883062158594673*^9, 
   3.8859865690607653`*^9, 3.887296224927718*^9, 3.887296278105835*^9, 
   3.8873005712691727`*^9, 3.887357510392117*^9, 3.887358235459071*^9, 
   3.887360527896798*^9, 3.88736066937786*^9, 3.887361939273465*^9, 
   3.887362148413587*^9, 3.889284412066827*^9, 3.889286843003345*^9, 
   3.8894630587735767`*^9, 3.8894632232901087`*^9, 3.8894767387761087`*^9, 
   3.889529310207472*^9, 3.8895348793576803`*^9, 3.891423320271256*^9, 
   3.892115196978772*^9, 3.892239509236251*^9, 3.896864275713141*^9, 
   3.897372962854622*^9, 3.8973733956950912`*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"aed319bf-0665-47cf-9f9b-17908642a4f0"]
}, Open  ]],

Cell["And we apply it to the partial waves.", "Text",
 CellChangeTimes->{{3.8872962930173597`*^9, 3.887296303288651*^9}, {
  3.887299800187525*^9, 
  3.887299808090559*^9}},ExpressionUUID->"73c78c45-413d-4fb8-93ce-\
da20aa700c79"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"temp\[Pi]", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Pi]RJListSYM", "/.", "ento\[Epsilon]p"}], "/.", 
        "LoctoBare"}], "/.", "transv"}], "/.", "mand"}], "/.", "ttosu"}]}], 
   ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"First", " ", "flavor", " ", "structure"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ImM\[Pi]\[Gamma]\[Pi]\[Gamma]1", "[", 
       RowBox[{"s", ",", "t"}], "]"}], ",", 
      RowBox[{"ImM\[Pi]\[Gamma]\[Pi]\[Gamma]2", "[", 
       RowBox[{"s", ",", "t"}], "]"}]}], "}"}], "=", 
    RowBox[{"expin2\[Pi]2\[Gamma]Basis", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"temp\[Pi]", ",", 
           RowBox[{"tr", "[", 
            RowBox[{"a", ",", "c", ",", "Q", ",", "Q"}], "]"}]}], "]"}], "+", 
         RowBox[{"D", "[", 
          RowBox[{"temp\[Pi]", ",", 
           RowBox[{"tr", "[", 
            RowBox[{"a", ",", "Q", ",", "Q", ",", "c"}], "]"}]}], "]"}]}], 
        ")"}]}], ",", "u"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Second", " ", "flavor", " ", "structure"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ImM\[Pi]\[Gamma]\[Gamma]\[Pi]1", "[", 
      RowBox[{"s", ",", "t"}], "]"}], ",", 
     RowBox[{"ImM\[Pi]\[Gamma]\[Gamma]\[Pi]2", "[", 
      RowBox[{"s", ",", "t"}], "]"}]}], "}"}], "=", 
   RowBox[{"expin2\[Pi]2\[Gamma]Basis", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], 
      RowBox[{"D", "[", 
       RowBox[{"temp\[Pi]", ",", 
        RowBox[{"tr", "[", 
         RowBox[{"a", ",", "Q", ",", "c", ",", "Q"}], "]"}]}], "]"}]}], ",", 
     "u"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.887299813403618*^9, 3.887299813628893*^9}, {
  3.887299864916028*^9, 3.887299908218569*^9}, {3.887299942030137*^9, 
  3.887299968764332*^9}, {3.8873000095541363`*^9, 3.8873000810366793`*^9}, {
  3.88730061932873*^9, 3.887300651515842*^9}, {3.887300693305794*^9, 
  3.8873006965077333`*^9}, {3.89223951520366*^9, 3.89223953868958*^9}, {
  3.897372972511113*^9, 3.8973729824830103`*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"81d995ec-19c6-4cd7-8fa2-199dab5dae89"]
}, Closed]],

Cell[CellGroupData[{

Cell["Third channel", "Subsubsection",
 CellChangeTimes->{{3.8873007758737926`*^9, 
  3.887300783920383*^9}},ExpressionUUID->"610f6171-5272-4ffe-b6f9-\
afff9b0c407a"],

Cell[TextData[{
 "So far we have ImM[t,u] and ImM[s,t] for every reduced amplitude. For \
dispersion relations we will also need ImM[s,u]. We get it by replacing ",
 Cell[BoxData[
  FormBox[
   RowBox[{"u", "->", 
    RowBox[{
     RowBox[{"-", "s"}], "-", "u"}]}], TraditionalForm]],ExpressionUUID->
  "f0866c85-f802-4483-bf8f-2683ac1d112a"],
 " in ImM[s,t].\nThis changes the Gegenbauers by a sign that we evaluate \
sector by sector."
}], "Text",
 CellChangeTimes->{{3.878814452694862*^9, 3.878814471832749*^9}, {
  3.878815245513105*^9, 3.878815299948395*^9}, {3.878815751649806*^9, 
  3.878815782241431*^9}, {3.878985625427307*^9, 3.878985690740946*^9}, {
  3.887300809616428*^9, 3.887300946302341*^9}, {3.887300985575543*^9, 
  3.887301025008264*^9}, {3.896863025231773*^9, 3.8968630276154337`*^9}, {
  3.896863116797886*^9, 
  3.896863117596772*^9}},ExpressionUUID->"17dfbfac-7bcf-4c99-aea7-\
28358d1fe5fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"We", " ", "define", " ", "the", " ", "operator", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "J"], " ", "sector", " ", "by", " ", 
    "sector"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"minJ", "[", "i_", "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "5", ",", "6", ",", "8"}], "}"}], ",", 
         "i"}], "]"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"To", " ", "obtain", " ", 
     RowBox[{"ImM", "[", 
      RowBox[{"s", ",", "u"}], "]"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"suFROMst", "[", "arg_", "]"}], ":=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"arg", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", "->", 
          RowBox[{
           RowBox[{"-", "s"}], "-", "u"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"PFunction", "[", 
            RowBox[{"4", ",", "J_"}], "]"}], "[", "x_", "]"}], "->", 
          RowBox[{
           RowBox[{"minJ", "[", "i", "]"}], 
           RowBox[{
            RowBox[{"PFunction", "[", 
             RowBox[{"4", ",", "J"}], "]"}], "[", "x", "]"}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"PFunction", "[", 
             RowBox[{"4", ",", "J_"}], "]"}], "'"}], "[", "x_", "]"}], "->", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"minJ", "[", "i", "]"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"PFunction", "[", 
              RowBox[{"4", ",", "J"}], "]"}], "'"}], "[", "x", "]"}]}]}], ",",
          "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"PFunction", "[", 
             RowBox[{"4", ",", "J_"}], "]"}], "''"}], "[", "x_", "]"}], "->", 
          RowBox[{
           RowBox[{"minJ", "[", "i", "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"PFunction", "[", 
              RowBox[{"4", ",", "J"}], "]"}], "''"}], "[", "x", "]"}]}]}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"PFunction", "[", 
             RowBox[{"4", ",", "J_"}], "]"}], "'''"}], "[", "x_", "]"}], "->", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"minJ", "[", "i", "]"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"PFunction", "[", 
              RowBox[{"4", ",", "J"}], "]"}], "'''"}], "[", "x", "]"}]}]}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"PFunction", "[", 
             RowBox[{"4", ",", "J_"}], "]"}], "''''"}], "[", "x_", "]"}], "->", 
          RowBox[{
           RowBox[{"minJ", "[", "i", "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"PFunction", "[", 
              RowBox[{"4", ",", "J"}], "]"}], "''''"}], "[", "x", "]"}]}]}]}],
         "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "arg", "]"}]}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8789857322825537`*^9, 3.878985845809458*^9}, {
   3.878986051469544*^9, 3.878986071866078*^9}, 3.882874044934126*^9, {
   3.887301122439022*^9, 3.887301139429196*^9}, {3.887302496187537*^9, 
   3.88730253885036*^9}, {3.8873026474811497`*^9, 3.887302651344861*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"3da31019-cdd7-4dad-a3b9-2359576ea8e6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ImM\[Pi]\[Gamma]\[Pi]\[Gamma]1", "[", 
    RowBox[{"s", ",", "u"}], "]"}], "=", 
   RowBox[{
    RowBox[{"ImM\[Pi]\[Gamma]\[Pi]\[Gamma]1", "[", 
     RowBox[{"s", ",", "t"}], "]"}], "//", "suFROMst"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ImM\[Pi]\[Gamma]\[Pi]\[Gamma]2", "[", 
    RowBox[{"s", ",", "u"}], "]"}], "=", 
   RowBox[{
    RowBox[{"ImM\[Pi]\[Gamma]\[Pi]\[Gamma]2", "[", 
     RowBox[{"s", ",", "t"}], "]"}], "//", "suFROMst"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ImM\[Pi]\[Gamma]\[Gamma]\[Pi]1", "[", 
    RowBox[{"s", ",", "u"}], "]"}], "=", 
   RowBox[{
    RowBox[{"ImM\[Pi]\[Gamma]\[Gamma]\[Pi]1", "[", 
     RowBox[{"s", ",", "t"}], "]"}], "//", "suFROMst"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ImM\[Pi]\[Gamma]\[Gamma]\[Pi]2", "[", 
    RowBox[{"s", ",", "u"}], "]"}], "=", 
   RowBox[{
    RowBox[{"ImM\[Pi]\[Gamma]\[Gamma]\[Pi]2", "[", 
     RowBox[{"s", ",", "t"}], "]"}], "//", "suFROMst"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.87587961420183*^9, 3.875879636426149*^9}, {
  3.875879753804984*^9, 3.8758797727618675`*^9}, {3.878815312380492*^9, 
  3.878815375194231*^9}, {3.8788156530258713`*^9, 3.878815674102981*^9}, {
  3.878985856793869*^9, 3.878985866645876*^9}, {3.8816662397887373`*^9, 
  3.881666241042839*^9}, {3.8922395688335876`*^9, 3.892239589131131*^9}, {
  3.897373009316991*^9, 3.8973730209296293`*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"a2202829-4dff-440b-a765-49742f4f712e"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["3 pions 1 photon", "Section",
 CellChangeTimes->{{3.8733044531543846`*^9, 3.873304466488723*^9}, {
  3.87345676029953*^9, 3.8734567648012953`*^9}, {3.873476124875947*^9, 
  3.8734761274483414`*^9}},ExpressionUUID->"c2330501-b02d-4938-a66f-\
538dde1b893a"],

Cell["The general amplitude for 3 pions - 1 photon scattering is", "Text",
 CellChangeTimes->{{3.873299869541698*^9, 3.873299895411376*^9}, {
  3.873304215637697*^9, 3.8733042169622555`*^9}, {3.875880151082987*^9, 
  3.8758801598650117`*^9}, {3.878835772316204*^9, 
  3.878835773509255*^9}},ExpressionUUID->"73577d07-88ce-41a6-91db-\
68eb6a4f8e22"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T3\[Pi]\[Gamma]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"a", ",", "Q", ",", "c", ",", "b"}], "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"a", ",", "b", ",", "c", ",", "Q"}], "]"}]}], ")"}], 
     RowBox[{"M3\[Pi]\[Gamma]", "[", 
      RowBox[{"s", ",", "t"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"-", "E3\[Pi]\[Gamma]"}], ")"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"a", ",", "b", ",", "Q", ",", "c"}], "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"a", ",", "c", ",", "Q", ",", "b"}], "]"}]}], ")"}], 
     RowBox[{"M3\[Pi]\[Gamma]", "[", 
      RowBox[{"s", ",", "u"}], "]"}], "E3\[Pi]\[Gamma]"}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"a", ",", "c", ",", "b", ",", "Q"}], "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"a", ",", "Q", ",", "b", ",", "c"}], "]"}]}], ")"}], 
     RowBox[{"M3\[Pi]\[Gamma]", "[", 
      RowBox[{"t", ",", "u"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"-", "E3\[Pi]\[Gamma]"}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.873300068759581*^9, 3.8733002882042894`*^9}, {
   3.8733007200069513`*^9, 3.873300723488799*^9}, {3.873457075823714*^9, 
   3.8734573743788724`*^9}, {3.8734574069268417`*^9, 3.873457485404152*^9}, {
   3.8734575337650967`*^9, 3.8734575353713346`*^9}, {3.8734761885804853`*^9, 
   3.873476192208486*^9}, {3.8734762652112517`*^9, 3.8734762786987224`*^9}, 
   3.8734927828341417`*^9, {3.873493213777361*^9, 3.8734932308492227`*^9}, {
   3.875879907326679*^9, 3.8758799216582785`*^9}, {3.8758800232727227`*^9, 
   3.8758800282331104`*^9}, {3.8758802105304227`*^9, 3.875880222067028*^9}, {
   3.8759012182821136`*^9, 3.875901266955449*^9}, {3.8759014292860937`*^9, 
   3.875901430750786*^9}, {3.878816067868329*^9, 3.878816069416974*^9}, {
   3.878816108083887*^9, 3.878816173711465*^9}, {3.878835395374349*^9, 
   3.878835415949341*^9}, {3.878835446803443*^9, 3.87883546263916*^9}, {
   3.878835581210143*^9, 3.878835585431682*^9}, {3.8788356388806963`*^9, 
   3.8788356440503817`*^9}, {3.878835707711368*^9, 3.878835713071213*^9}, 
   3.878835867381206*^9, {3.878836257993079*^9, 3.8788363151802883`*^9}, {
   3.878910982989716*^9, 3.878910989544075*^9}, {3.8873027279818277`*^9, 
   3.887302839144948*^9}, {3.897373058041192*^9, 3.897373069850379*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"9afc7d7d-4d04-437b-b354-af01db1beb52"],

Cell["We extract the reduced amplitudes with the derivatives", "Text",
 CellChangeTimes->{{3.873304219083585*^9, 3.8733042389883566`*^9}, {
  3.87345780238363*^9, 3.873457837398912*^9}, {3.873476290827666*^9, 
  3.8734763085156164`*^9}, {3.8758801682958527`*^9, 3.8758801716023865`*^9}, {
  3.878835769874372*^9, 3.878835790390009*^9}, {3.887303282748361*^9, 
  3.8873033010105867`*^9}},ExpressionUUID->"f9bdb980-be76-42c4-961f-\
138fe60b58cd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  FractionBox[
   RowBox[{"-", "1"}], "2"], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"T3\[Pi]\[Gamma]", ",", 
      RowBox[{"tr", "[", 
       RowBox[{"a", ",", "Q", ",", "c", ",", "b"}], "]"}], ",", 
      "E3\[Pi]\[Gamma]"}], "]"}], "-", 
    RowBox[{"D", "[", 
     RowBox[{"T3\[Pi]\[Gamma]", ",", 
      RowBox[{"tr", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "Q"}], "]"}], ",", 
      "E3\[Pi]\[Gamma]"}], "]"}]}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  FractionBox["1", "2"], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"T3\[Pi]\[Gamma]", ",", 
      RowBox[{"tr", "[", 
       RowBox[{"a", ",", "b", ",", "Q", ",", "c"}], "]"}], ",", 
      "E3\[Pi]\[Gamma]"}], "]"}], "-", 
    RowBox[{"D", "[", 
     RowBox[{"T3\[Pi]\[Gamma]", ",", 
      RowBox[{"tr", "[", 
       RowBox[{"a", ",", "c", ",", "Q", ",", "b"}], "]"}], ",", 
      "E3\[Pi]\[Gamma]"}], "]"}]}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  FractionBox[
   RowBox[{"-", "1"}], "2"], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"T3\[Pi]\[Gamma]", ",", 
      RowBox[{"tr", "[", 
       RowBox[{"a", ",", "c", ",", "b", ",", "Q"}], "]"}], ",", 
      "E3\[Pi]\[Gamma]"}], "]"}], "-", 
    RowBox[{"D", "[", 
     RowBox[{"T3\[Pi]\[Gamma]", ",", 
      RowBox[{"tr", "[", 
       RowBox[{"a", ",", "Q", ",", "b", ",", "c"}], "]"}], ",", 
      "E3\[Pi]\[Gamma]"}], "]"}]}], ")"}]}]}], "Input",
 CellChangeTimes->{
  3.878835767226356*^9, {3.878835829144208*^9, 3.8788359647674007`*^9}, {
   3.878836002548715*^9, 3.878836044814596*^9}, {3.878836320508078*^9, 
   3.878836347190556*^9}, {3.87884402076667*^9, 3.8788440506576567`*^9}, {
   3.878910991647615*^9, 3.8789109966569767`*^9}, {3.887303312114435*^9, 
   3.887303387122333*^9}, {3.8973730762983828`*^9, 3.897373086480646*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"68d5a430-9e8f-45cf-bf44-94d8177f06ad"],

Cell[BoxData[
 RowBox[{"M3\[Pi]\[Gamma]", "[", 
  RowBox[{"s", ",", "t"}], "]"}]], "Output",
 CellChangeTimes->{{3.878844051044149*^9, 3.878844057172182*^9}, 
   3.87889984776623*^9, {3.878910975926105*^9, 3.878911011815633*^9}, 
   3.8789149186094637`*^9, 3.8789195480643806`*^9, 3.8789208164461823`*^9, 
   3.878985943067428*^9, 3.878986146587906*^9, 3.878998416979804*^9, 
   3.880699330146837*^9, 3.882867989368026*^9, 3.883062162518854*^9, 
   3.885986582189164*^9, 3.887303349988492*^9, 3.887303388018654*^9, 
   3.8873053093560343`*^9, 3.887305417151784*^9, 3.887324968135209*^9, 
   3.887357532199462*^9, 3.8873582358658323`*^9, 3.887360528284424*^9, 
   3.887360669793948*^9, 3.887361939656357*^9, 3.887362148824134*^9, 
   3.8892847313919983`*^9, 3.889286843394404*^9, 3.889463059357088*^9, 
   3.8894632236693897`*^9, 3.889476739174437*^9, 3.889529310606432*^9, 
   3.889534879739005*^9, 3.892115235692252*^9, 3.892239607057186*^9, 
   3.896864298044379*^9, 3.897373087155216*^9, 3.8973734204439373`*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"9a8b7a79-6c25-438c-9e89-3a62dd22fffa"],

Cell[BoxData[
 RowBox[{"M3\[Pi]\[Gamma]", "[", 
  RowBox[{"s", ",", "u"}], "]"}]], "Output",
 CellChangeTimes->{{3.878844051044149*^9, 3.878844057172182*^9}, 
   3.87889984776623*^9, {3.878910975926105*^9, 3.878911011815633*^9}, 
   3.8789149186094637`*^9, 3.8789195480643806`*^9, 3.8789208164461823`*^9, 
   3.878985943067428*^9, 3.878986146587906*^9, 3.878998416979804*^9, 
   3.880699330146837*^9, 3.882867989368026*^9, 3.883062162518854*^9, 
   3.885986582189164*^9, 3.887303349988492*^9, 3.887303388018654*^9, 
   3.8873053093560343`*^9, 3.887305417151784*^9, 3.887324968135209*^9, 
   3.887357532199462*^9, 3.8873582358658323`*^9, 3.887360528284424*^9, 
   3.887360669793948*^9, 3.887361939656357*^9, 3.887362148824134*^9, 
   3.8892847313919983`*^9, 3.889286843394404*^9, 3.889463059357088*^9, 
   3.8894632236693897`*^9, 3.889476739174437*^9, 3.889529310606432*^9, 
   3.889534879739005*^9, 3.892115235692252*^9, 3.892239607057186*^9, 
   3.896864298044379*^9, 3.897373087155216*^9, 3.897373420453268*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"02fa04eb-6e92-4e2b-a372-93425583dcc7"],

Cell[BoxData[
 RowBox[{"M3\[Pi]\[Gamma]", "[", 
  RowBox[{"t", ",", "u"}], "]"}]], "Output",
 CellChangeTimes->{{3.878844051044149*^9, 3.878844057172182*^9}, 
   3.87889984776623*^9, {3.878910975926105*^9, 3.878911011815633*^9}, 
   3.8789149186094637`*^9, 3.8789195480643806`*^9, 3.8789208164461823`*^9, 
   3.878985943067428*^9, 3.878986146587906*^9, 3.878998416979804*^9, 
   3.880699330146837*^9, 3.882867989368026*^9, 3.883062162518854*^9, 
   3.885986582189164*^9, 3.887303349988492*^9, 3.887303388018654*^9, 
   3.8873053093560343`*^9, 3.887305417151784*^9, 3.887324968135209*^9, 
   3.887357532199462*^9, 3.8873582358658323`*^9, 3.887360528284424*^9, 
   3.887360669793948*^9, 3.887361939656357*^9, 3.887362148824134*^9, 
   3.8892847313919983`*^9, 3.889286843394404*^9, 3.889463059357088*^9, 
   3.8894632236693897`*^9, 3.889476739174437*^9, 3.889529310606432*^9, 
   3.889534879739005*^9, 3.892115235692252*^9, 3.892239607057186*^9, 
   3.896864298044379*^9, 3.897373087155216*^9, 3.897373420464334*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"71280b07-d158-4ccf-b530-a85db4f1547d"]
}, Open  ]],

Cell["\<\
To apply these derivatives to the partial waves, we need to rewrite the \
vector structures in terms of E6:\
\>", "Text",
 CellChangeTimes->{{3.873458169609462*^9, 3.8734582305054145`*^9}, {
  3.8734582736963634`*^9, 3.8734582888030787`*^9}, {3.8734928301928487`*^9, 
  3.873492848153714*^9}, {3.8788360633009377`*^9, 3.878836077480544*^9}, {
  3.878844073851152*^9, 3.878844090956406*^9}, {3.887303408637405*^9, 
  3.887303422171064*^9}},ExpressionUUID->"3ab76b0f-1674-4c82-b570-\
e7edb7b5a784"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Replacement", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"entoE3\[Pi]\[Gamma]", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"pr", "[", 
         RowBox[{"n", ",", 
          RowBox[{"eps", "[", 
           RowBox[{"e4", ",", "np"}], "]"}]}], "]"}], "->", 
        RowBox[{
         FractionBox[
          RowBox[{"-", "4"}], 
          SqrtBox["s"]], "E3\[Pi]\[Gamma]"}]}], ",", 
       RowBox[{
        RowBox[{"pr", "[", 
         RowBox[{"np", ",", 
          RowBox[{"eps", "[", 
           RowBox[{"e4", ",", "n"}], "]"}]}], "]"}], "->", 
        RowBox[{
         FractionBox["4", 
          SqrtBox["s"]], "E3\[Pi]\[Gamma]"}]}], ",", 
       RowBox[{
        RowBox[{"pr", "[", 
         RowBox[{"np", ",", 
          RowBox[{"eps", "[", 
           RowBox[{"e4", ",", "np"}], "]"}]}], "]"}], "->", "0"}], ",", 
       RowBox[{
        RowBox[{"pr", "[", 
         RowBox[{"n", ",", 
          RowBox[{"eps", "[", 
           RowBox[{"e4", ",", "n"}], "]"}]}], "]"}], "->", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"nn", "->", "s"}], ",", 
       RowBox[{"x", "->", 
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{"2", "u"}], "s"]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Partial", " ", "waves"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{"\[Pi]RJListSYM", "/.", "entoE3\[Pi]\[Gamma]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ImM3\[Pi]\[Gamma]", "[", 
      RowBox[{"s", ",", "t"}], "]"}], "=", 
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"temp", ",", 
          RowBox[{"tr", "[", 
           RowBox[{"a", ",", "Q", ",", "c", ",", "b"}], "]"}], ",", 
          "E3\[Pi]\[Gamma]"}], "]"}], "-", 
        RowBox[{"D", "[", 
         RowBox[{"temp", ",", 
          RowBox[{"tr", "[", 
           RowBox[{"a", ",", "b", ",", "c", ",", "Q"}], "]"}], ",", 
          "E3\[Pi]\[Gamma]"}], "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ImM3\[Pi]\[Gamma]", "[", 
      RowBox[{"s", ",", "u"}], "]"}], "=", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"temp", ",", 
          RowBox[{"tr", "[", 
           RowBox[{"a", ",", "b", ",", "Q", ",", "c"}], "]"}], ",", 
          "E3\[Pi]\[Gamma]"}], "]"}], "-", 
        RowBox[{"D", "[", 
         RowBox[{"temp", ",", 
          RowBox[{"tr", "[", 
           RowBox[{"a", ",", "c", ",", "Q", ",", "b"}], "]"}], ",", 
          "E3\[Pi]\[Gamma]"}], "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ImM3\[Pi]\[Gamma]", "[", 
      RowBox[{"t", ",", "u"}], "]"}], "=", 
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"temp", ",", 
          RowBox[{"tr", "[", 
           RowBox[{"a", ",", "c", ",", "b", ",", "Q"}], "]"}], ",", 
          "E3\[Pi]\[Gamma]"}], "]"}], "-", 
        RowBox[{"D", "[", 
         RowBox[{"temp", ",", 
          RowBox[{"tr", "[", 
           RowBox[{"a", ",", "Q", ",", "b", ",", "c"}], "]"}], ",", 
          "E3\[Pi]\[Gamma]"}], "]"}]}], ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.878844238413335*^9, 3.878844305198154*^9}, 
   3.878899881762747*^9, {3.8788999269098*^9, 3.8788999273245573`*^9}, {
   3.8789110163896*^9, 3.878911021167034*^9}, {3.88730397139907*^9, 
   3.887304051532053*^9}, {3.887324981472123*^9, 3.88732498718572*^9}, {
   3.8921152485400248`*^9, 3.89211525182998*^9}, {3.892239612229773*^9, 
   3.892239613441058*^9}, {3.897373092532956*^9, 3.8973731237427998`*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"26b2d77d-f169-420e-ab2d-c861de0ebc5d"],

Cell[TextData[{
 "Again, this disk amplitude has no t-channel poles as a consequence of the \
large ",
 StyleBox["N",
  FontSlant->"Italic"],
 "selection rules."
}], "Text",
 CellChangeTimes->{{3.8873040627002087`*^9, 3.887304071579771*^9}, {
  3.887325108616485*^9, 3.887325110336418*^9}, {3.889284863022848*^9, 
  3.889284885656329*^9}, {3.896863251020914*^9, 
  3.896863267843875*^9}},ExpressionUUID->"30cef7c6-6cec-4635-9c57-\
4959ec4f4670"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ImM3\[Pi]\[Gamma]", "[", 
  RowBox[{"t", ",", "u"}], "]"}]], "Input",
 CellChangeTimes->{{3.8873040774036922`*^9, 3.887304078252599*^9}, {
  3.887305327228519*^9, 3.887305327622899*^9}, {3.887305425258642*^9, 
  3.887305430475919*^9}, {3.8873250990176163`*^9, 3.8873251044140663`*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"3d0155e1-9055-450f-9cc4-b4791fe1bc79"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.887304059828936*^9, 3.8873040785213413`*^9}, {
   3.8873053160550947`*^9, 3.8873053279025307`*^9}, {3.887305417229787*^9, 
   3.887305430774303*^9}, 3.887325006103812*^9, {3.887325099611581*^9, 
   3.8873251050781393`*^9}, 3.8873575387544203`*^9, 3.887358235895443*^9, 
   3.887360528307311*^9, 3.887360669815604*^9, 3.887361939678227*^9, 
   3.887362148850013*^9, 3.88928488900397*^9, 3.8892868434562683`*^9, 
   3.889463059392115*^9, 3.889463223693779*^9, 3.889476739206441*^9, 
   3.889529310656822*^9, 3.889534879771858*^9, 3.892115273088209*^9, 
   3.89686430258562*^9, 3.897373129537241*^9, 3.8973734279424686`*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"cc3c840e-64e4-4b2b-93ea-fc0745a6c191"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["1 pion 3 photons", "Section",
 CellChangeTimes->{{3.8733044531543846`*^9, 3.873304466488723*^9}, {
  3.87345676029953*^9, 3.8734567648012953`*^9}, {3.873476124875947*^9, 
  3.8734761274483414`*^9}, {3.8872138707937593`*^9, 
  3.8872138764468184`*^9}},ExpressionUUID->"3eb69bf4-2122-4627-9e1b-\
4c674a99279a"],

Cell["\<\
This one clearly vanishes since it is proportional to the following \
combination of traces:\
\>", "Text",
 CellChangeTimes->{{3.887213884023567*^9, 3.887213893668961*^9}, {
  3.88732553253098*^9, 3.887325563083222*^9}, {3.887325673652948*^9, 
  3.887325693114634*^9}},ExpressionUUID->"9e150d9e-63f7-4073-9c68-\
4a9b62d4a04b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"flGluing", "[", 
  RowBox[{
   RowBox[{"\[Iota]", " ", 
    RowBox[{"f", "[", 
     RowBox[{"Q", ",", "c", ",", "e"}], "]"}]}], ",", 
   RowBox[{"d", "[", 
    RowBox[{"Q", ",", "Q", ",", "e"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887325571677698*^9, 3.887325629141325*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"a1aea08c-48c0-4136-a0f5-c524aa977f61"],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"tr", "[", 
     RowBox[{"Q", ",", "c", ",", "Q", ",", "Q"}], "]"}], "-", 
    RowBox[{"tr", "[", 
     RowBox[{"Q", ",", "Q", ",", "Q", ",", "c"}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.88732560955298*^9, 3.887325629698957*^9}, 
   3.887357544577383*^9, 3.8873605283212357`*^9, 3.887360669828768*^9, 
   3.8873619396905527`*^9, 3.8873621488639917`*^9, 3.8892861046182013`*^9, 
   3.889286843497541*^9, 3.8894630595095663`*^9, 3.889463223727866*^9, 
   3.889476739265901*^9, 3.889529310706012*^9, 3.889534879817531*^9, 
   3.892115313966494*^9, 3.896864307275033*^9, 3.897373136611103*^9, {
   3.8973734338287163`*^9, 3.8973734430962133`*^9}},
 CellLabel->
  "Out[153]=",ExpressionUUID->"d74093fa-251c-46fd-b1c3-e8b8601afa24"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Saving in separate file", "Section",
 CellChangeTimes->{{3.8758291094588537`*^9, 3.875829135899293*^9}, {
  3.8758307518304043`*^9, 
  3.8758307531187425`*^9}},ExpressionUUID->"7bdf4484-99a7-4b6a-891f-\
245070bf21b6"],

Cell["\<\
Now we store the partial waves for the imaginary parts of all these \
amplitudes in a separate file. (We use the function Save, which writes the \
Definition[symbol] on the file. This reads \[OpenCurlyDoubleQuote]symbol = \
...\[CloseCurlyDoubleQuote] and so we can simply import it when we work in a \
different notebook.)\
\>", "Text",
 CellChangeTimes->{{3.8758291399513063`*^9, 3.8758291547681127`*^9}, {
  3.8758307594753857`*^9, 3.8758307598063893`*^9}, {3.875831019267994*^9, 
  3.8758310896817513`*^9}, {3.875831137151891*^9, 3.8758312018353567`*^9}, {
  3.8873257117361803`*^9, 3.8873257166071453`*^9}, {3.8892861147129583`*^9, 
  3.889286192136384*^9}},ExpressionUUID->"9cd77f4a-8412-40a4-b595-\
0ef048588ca1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"filename", "=", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "~~", "\"\<reducedPW.m\>\""}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.875830320151464*^9, 3.8758303233413115`*^9}, {
   3.875830844265727*^9, 3.875830871516955*^9}, 3.875833288050499*^9},
 CellLabel->
  "In[156]:=",ExpressionUUID->"52fb8565-6146-4ea8-87b4-f0a66549cd7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "To", " ", "delete", " ", "the", " ", "file", " ", "and", " ", "start", 
    " ", "anew"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"DeleteFile", "[", "filename", "]"}]}]], "Input",
 CellChangeTimes->{{3.8758308770649433`*^9, 3.875830886213834*^9}, {
  3.875830944595804*^9, 3.875830979050068*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"1f3adcdd-7dee-4396-9ccf-1f60d05047d4"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.8892865442159843`*^9},
 CellLabel->
  "In[199]:=",ExpressionUUID->"ebc0b052-a61e-40a0-a152-4d5d002fcd6b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"4", " ", "pions"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Save", "[", 
   RowBox[{"filename", ",", "ImM4\[Pi]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8758299803963547`*^9, 3.8758300663323836`*^9}, {
  3.8758302416310873`*^9, 3.8758303021386595`*^9}, {3.875830356256447*^9, 
  3.8758303691074224`*^9}, {3.8758305668108673`*^9, 3.8758305981939754`*^9}, {
  3.8758306623598814`*^9, 3.8758306748305683`*^9}, {3.8758308037234306`*^9, 
  3.8758308037998514`*^9}, {3.8758309916803355`*^9, 3.8758310124207425`*^9}, {
  3.8758311126925936`*^9, 3.875831113047119*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"1f5f9dc2-1e98-4a49-aa2b-f68b5d27817b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"4", " ", "photons"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Save", "[", 
   RowBox[{"filename", ",", 
    RowBox[{"{", 
     RowBox[{"ImM4\[Gamma]1", ",", "ImM4\[Gamma]2", ",", "ImM4\[Gamma]3"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8758299506430187`*^9, 3.8758299633614798`*^9}, 
   3.875830019091672*^9, 3.8758308056334143`*^9, {3.875831119006044*^9, 
   3.8758311335028095`*^9}, {3.8758312071872025`*^9, 3.87583123820774*^9}, {
   3.875831324439581*^9, 3.875831325087578*^9}, {3.8758314209909163`*^9, 
   3.875831442116683*^9}, {3.875831556415065*^9, 3.875831559974835*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"504ffda4-c9d9-49dd-b3a9-b72a5d6a0172"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"2", " ", "pions", " ", "2", " ", "photons"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Save", "[", 
   RowBox[{"filename", ",", 
    RowBox[{"{", 
     RowBox[{
     "ImM\[Pi]\[Gamma]\[Pi]\[Gamma]1", ",", "ImM\[Pi]\[Gamma]\[Pi]\[Gamma]2", 
      ",", "ImM\[Pi]\[Gamma]\[Gamma]\[Pi]1", ",", 
      "ImM\[Pi]\[Gamma]\[Gamma]\[Pi]2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8758299506430187`*^9, 3.8758299633614798`*^9}, 
   3.875830019091672*^9, 3.8758308056334143`*^9, {3.875831119006044*^9, 
   3.8758311335028095`*^9}, {3.8758312071872025`*^9, 3.87583123820774*^9}, {
   3.875831324439581*^9, 3.875831325087578*^9}, {3.8758314209909163`*^9, 
   3.875831442116683*^9}, {3.875831556415065*^9, 3.875831559974835*^9}, {
   3.8758325845500145`*^9, 3.8758325917294865`*^9}, {3.8758332185163307`*^9, 
   3.875833239381055*^9}, {3.875909203695189*^9, 3.875909249835801*^9}, {
   3.878914963729969*^9, 3.878914983770071*^9}, {3.897373162270357*^9, 
   3.897373168551949*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"c3c3c2b4-149f-40e1-93af-d24c0152f5f3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"3", " ", "pions", " ", "2", " ", "photons"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Save", "[", 
   RowBox[{"filename", ",", "ImM3\[Pi]\[Gamma]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8758299506430187`*^9, 3.8758299633614798`*^9}, 
   3.875830019091672*^9, 3.8758308056334143`*^9, {3.875831119006044*^9, 
   3.8758311335028095`*^9}, {3.8758312071872025`*^9, 3.87583123820774*^9}, {
   3.875831324439581*^9, 3.875831325087578*^9}, {3.8758314209909163`*^9, 
   3.875831442116683*^9}, {3.875831556415065*^9, 3.875831559974835*^9}, {
   3.8758325983491526`*^9, 3.875832603957802*^9}, {3.875833244627347*^9, 
   3.875833252749259*^9}, {3.8759092549538536`*^9, 3.8759092611363106`*^9}, 
   3.8789150056054373`*^9},
 CellLabel->
  "In[161]:=",ExpressionUUID->"4aeb5e68-9a45-4360-8e95-418f90b8ae29"]
}, Closed]]
}, Open  ]]
},
Evaluator->"Local",
WindowSize->{692.25, 762.},
WindowMargins->{{0, Automatic}, {0, Automatic}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>1.1 Inherited,
FrontEndVersion->"13.1 for Linux x86 (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d1498405-c757-4d04-b007-cba5737fac62"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 375, 6, 108, "Title",ExpressionUUID->"eb8e7289-0197-43a1-81e0-9226e478e8b4"],
Cell[958, 30, 2012, 40, 367, "Text",ExpressionUUID->"6b8f5f07-000c-4412-9a05-53b61c2f3a89"],
Cell[CellGroupData[{
Cell[2995, 74, 164, 3, 74, "Section",ExpressionUUID->"ee1f8757-8069-430e-9db4-0bd265861967"],
Cell[3162, 79, 819, 18, 116, "Text",ExpressionUUID->"491db8da-67b9-49ee-be49-5016e614ae89"],
Cell[3984, 99, 5878, 141, 306, "Input",ExpressionUUID->"b89da8dd-730f-4f3b-9f21-1a1602338eed",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[9887, 244, 1154, 31, 112, "Input",ExpressionUUID->"fc3b3318-5368-4df0-b0a2-76bfd4f6f00e"],
Cell[11044, 277, 979, 20, 51, "Output",ExpressionUUID->"4c9e2e95-cbd8-4dbd-9d65-d56f577f8c21"],
Cell[12026, 299, 1003, 21, 51, "Output",ExpressionUUID->"3a355b89-a56d-4dee-be95-5a2987ea962a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[13078, 326, 451, 7, 58, "Section",ExpressionUUID->"7f03e373-fdb0-4387-8f16-a434ea03d5ed"],
Cell[CellGroupData[{
Cell[13554, 337, 161, 3, 58, "Subsection",ExpressionUUID->"e9538474-cd86-431c-acc2-cfdfd32388d3"],
Cell[13718, 342, 221, 4, 38, "Text",ExpressionUUID->"989a0c00-3f64-456d-94ea-17f4ea288d8b"],
Cell[13942, 348, 770, 19, 67, "Input",ExpressionUUID->"8c855ef5-b494-4f4f-b073-1880840ed540",
 InitializationCell->True],
Cell[14715, 369, 186, 3, 38, "Text",ExpressionUUID->"0e981b83-b0f9-4005-ac2c-60b7a8e466da"],
Cell[CellGroupData[{
Cell[14926, 376, 1055, 29, 78, "Input",ExpressionUUID->"714e5ccd-1b45-4005-b4da-c88f5e89781d",
 InitializationCell->True],
Cell[15984, 407, 4086, 56, 70, "Output",ExpressionUUID->"298ce27b-e901-4e16-855c-2b5153017f69"]
}, Open  ]],
Cell[20085, 466, 1391, 37, 69, "Text",ExpressionUUID->"cc7df956-7b7a-4ac2-b310-37aadc1d0bff"],
Cell[21479, 505, 3605, 86, 252, "Input",ExpressionUUID->"955c2992-7bd2-49dd-82a4-50bac7b95a23",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[25109, 595, 2169, 61, 226, "Input",ExpressionUUID->"9601f648-d37f-46cf-89db-6c6eb6bd0587"],
Cell[27281, 658, 1272, 34, 41, "Output",ExpressionUUID->"e7d47766-e432-41ac-85e9-fbc475787cea"],
Cell[28556, 694, 733, 14, 37, "Output",ExpressionUUID->"d792f69e-eb8f-4456-9963-2fbaa1a85bda"]
}, Open  ]],
Cell[29304, 711, 483, 15, 40, "Text",ExpressionUUID->"0350e502-c2c3-43ca-9315-2aa339f8838a"],
Cell[29790, 728, 2024, 57, 312, "Input",ExpressionUUID->"8d03e1e2-5b38-4c50-a5ed-16e4770a5f9c",
 InitializationCell->True],
Cell[31817, 787, 552, 16, 40, "Text",ExpressionUUID->"7bb47963-9528-4722-902b-8a98fc9f68bb"],
Cell[32372, 805, 1318, 41, 158, "Input",ExpressionUUID->"a5b2d4eb-e07f-4840-88bd-a552dd51ba1d",
 InitializationCell->True],
Cell[33693, 848, 797, 24, 44, "Text",ExpressionUUID->"3aa5c1e4-d459-4c9b-a8ac-8484af81a9a6"],
Cell[34493, 874, 1139, 35, 53, "Input",ExpressionUUID->"cb640b99-daab-4893-a740-e0194e8fa691",
 InitializationCell->True],
Cell[35635, 911, 512, 15, 40, "Text",ExpressionUUID->"64138650-6217-4654-962e-7d577aceae52"],
Cell[36150, 928, 4615, 125, 198, "Input",ExpressionUUID->"ff8ba376-44b9-4cc9-8d09-a36f43713ee6",
 InitializationCell->True],
Cell[40768, 1055, 193, 3, 38, "Text",ExpressionUUID->"86dd1d94-23b8-4ad2-b9ab-c3bfda09ef68"],
Cell[40964, 1060, 674, 20, 50, "Input",ExpressionUUID->"ea8a1b1e-daad-4a24-a899-1685bd9e3e78",
 InitializationCell->True],
Cell[41641, 1082, 166, 3, 38, "Text",ExpressionUUID->"a94d3d60-b5f6-48de-b6e2-cc48392f6d33"],
Cell[41810, 1087, 1709, 55, 121, "Input",ExpressionUUID->"bcdd79aa-32dc-44b6-ab7e-db4bbb7b3db2",
 InitializationCell->True],
Cell[43522, 1144, 889, 29, 39, "Text",ExpressionUUID->"a15322d4-2aba-4d25-a733-c9d2539b8fea"],
Cell[44414, 1175, 2020, 57, 218, "Input",ExpressionUUID->"f256f2ae-f644-4fca-a98b-10e3e6d3a47d",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[46459, 1236, 168, 3, 49, "Subsubsection",ExpressionUUID->"da325655-bb23-47a0-a33a-0626e01e28d9"],
Cell[46630, 1241, 2505, 55, 244, "Text",ExpressionUUID->"b440a8c9-902b-42d8-bf12-08210a37a533"],
Cell[49138, 1298, 9163, 201, 377, "Input",ExpressionUUID->"353eb6dc-1b15-49df-9cce-0d0f66e4771d",
 InitializationCell->True],
Cell[58304, 1501, 543, 12, 89, "Text",ExpressionUUID->"49744d07-4bed-4634-962c-ee5d8eed69e5"],
Cell[58850, 1515, 3541, 76, 196, "Input",ExpressionUUID->"d3397f86-654e-469b-8781-60bc7064dde6",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[62416, 1595, 1302, 35, 104, "Input",ExpressionUUID->"3ff8d81b-e11b-43d8-95a5-f317a72f3c07"],
Cell[63721, 1632, 391, 6, 37, "Output",ExpressionUUID->"b352421c-9562-4f61-95e8-e9960591acc1"],
Cell[64115, 1640, 390, 6, 37, "Output",ExpressionUUID->"84481046-5b39-4ee7-b54d-65f6314aa496"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[64566, 1653, 274, 4, 40, "Subsection",ExpressionUUID->"b20b9d03-c7d7-4dcc-a074-6cda0572e014"],
Cell[64843, 1659, 805, 13, 38, "Text",ExpressionUUID->"3587573a-76cb-4983-bf05-41b3104dd7b1"],
Cell[65651, 1674, 9836, 257, 657, "Input",ExpressionUUID->"c50d4ecd-47cf-45c6-be90-2e39ca7592f9",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[75524, 1936, 176, 3, 40, "Subsection",ExpressionUUID->"8995ecc1-e5f5-4667-870c-e5170ac55c1c"],
Cell[75703, 1941, 628, 13, 114, "Text",ExpressionUUID->"155a594d-b699-448d-9cfc-f5f75259fd37"],
Cell[76334, 1956, 12446, 273, 537, "Input",ExpressionUUID->"87ffff4b-3d40-4737-ac75-6558cb8844bb"],
Cell[88783, 2231, 186, 3, 38, "Text",ExpressionUUID->"d3903c70-7a01-473e-add5-c47421be80f2"],
Cell[88972, 2236, 611, 18, 76, "Input",ExpressionUUID->"040750d6-ee40-46a5-96b4-d4a2e04860b5"],
Cell[CellGroupData[{
Cell[89608, 2258, 161, 3, 49, "Subsubsection",ExpressionUUID->"2dff7501-115f-4449-bbf5-978471bc2f84"],
Cell[CellGroupData[{
Cell[89794, 2265, 1196, 23, 33, "Input",ExpressionUUID->"567ca0c4-1bce-4132-879c-cace298616d0"],
Cell[90993, 2290, 1417, 21, 37, "Output",ExpressionUUID->"4b696782-cabe-4ee0-94bf-ca05fe70bbdb"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[92459, 2317, 395, 6, 39, "Subsubsection",ExpressionUUID->"1d86e02e-e098-4194-ad48-2d90cf1d5dae"],
Cell[CellGroupData[{
Cell[92879, 2327, 1284, 24, 33, "Input",ExpressionUUID->"54a9e4d4-fe17-471d-a854-278d01b99520"],
Cell[94166, 2353, 1477, 22, 37, "Output",ExpressionUUID->"4c84391a-ff30-4b08-85b8-8ad43a29972f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95680, 2380, 1307, 24, 33, "Input",ExpressionUUID->"994223d7-171c-476a-b172-015bf0701da5"],
Cell[96990, 2406, 790, 12, 37, "Output",ExpressionUUID->"2fbeed97-108b-40d2-ba8d-e7115899002d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[97829, 2424, 548, 8, 39, "Subsubsection",ExpressionUUID->"32060233-8988-4e6d-89b1-64ab0ea3a7ce"],
Cell[98380, 2434, 163, 3, 38, "Text",ExpressionUUID->"21e80e4e-c4f5-4f9b-94f2-ea4adb5dffee"],
Cell[CellGroupData[{
Cell[98568, 2441, 1990, 47, 80, "Input",ExpressionUUID->"f12fe0de-83c9-4905-b14c-b2e691fa3083"],
Cell[100561, 2490, 1414, 22, 51, "Output",ExpressionUUID->"c4c1be93-9151-4f8b-84f4-d328a9960c78"],
Cell[101978, 2514, 1397, 21, 37, "Output",ExpressionUUID->"9d158fd2-9294-44d0-99df-a2af4dffac00"],
Cell[103378, 2537, 1417, 22, 51, "Output",ExpressionUUID->"3120bb99-95ad-4e98-a6de-8299ff3ab590"]
}, Open  ]],
Cell[104810, 2562, 159, 3, 38, "Text",ExpressionUUID->"9e4164c5-dce4-4f26-aeff-9c30208eca19"],
Cell[CellGroupData[{
Cell[104994, 2569, 1222, 23, 33, "Input",ExpressionUUID->"8cc0c66b-a644-47b0-ac5d-eb33fef73e89"],
Cell[106219, 2594, 1437, 22, 51, "Output",ExpressionUUID->"e1713ea8-695c-4bd1-b960-e0998c2f061e"]
}, Open  ]],
Cell[107671, 2619, 183, 3, 38, "Text",ExpressionUUID->"44f6df20-b235-49ed-b91e-a66ecb7230b9"],
Cell[CellGroupData[{
Cell[107879, 2626, 1644, 30, 33, "Input",ExpressionUUID->"de8cc060-a582-49de-a06f-7012c1376c1f"],
Cell[109526, 2658, 1659, 25, 51, "Output",ExpressionUUID->"29672009-e2ce-4df1-94f2-28f5fc053723"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[111258, 2691, 165, 3, 58, "Section",ExpressionUUID->"2679da29-05db-495e-b276-2724c748dc29"],
Cell[111426, 2696, 433, 9, 63, "Text",ExpressionUUID->"18739b86-88d9-48eb-bab2-65f66513e2ee"],
Cell[111862, 2707, 3352, 82, 255, "Input",ExpressionUUID->"f2f2640d-1311-4053-8957-377581dc6f97",
 InitializationCell->True],
Cell[115217, 2791, 275, 6, 38, "Text",ExpressionUUID->"d0d1a47a-d934-4ed3-a29e-356fcaa8e29e"],
Cell[115495, 2799, 3889, 112, 262, "Input",ExpressionUUID->"482e84c9-f52b-41e0-9d1a-0c0a1b3fb794",
 InitializationCell->True],
Cell[119387, 2913, 2202, 61, 168, "Input",ExpressionUUID->"1dfc313c-6153-4447-9c4d-3959e6537040",
 InitializationCell->True],
Cell[121592, 2976, 1258, 32, 121, "Input",ExpressionUUID->"f15e31a9-62cf-425b-8eaf-4ab2bed1db74",
 InitializationCell->True],
Cell[122853, 3010, 2274, 63, 168, "Input",ExpressionUUID->"00f5a995-71da-4f57-9438-7f141c1a34f7",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[125152, 3077, 535, 11, 57, "Input",ExpressionUUID->"7cec7ae1-a35c-414f-a2ed-f7af1a7f960a"],
Cell[125690, 3090, 2568, 66, 74, "Output",ExpressionUUID->"696eac3f-5225-4006-86de-c984761ff7d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128295, 3161, 154, 3, 58, "Subsection",ExpressionUUID->"b9e97b73-c440-48de-90f2-e19709470956"],
Cell[128452, 3166, 514, 9, 63, "Text",ExpressionUUID->"0fd74946-ff82-472e-88ab-93ae374a4ab8"],
Cell[128969, 3177, 2120, 51, 160, "Input",ExpressionUUID->"550aeac9-091e-4d65-852f-73d20b057f0f",
 InitializationCell->True],
Cell[131092, 3230, 355, 7, 38, "Text",ExpressionUUID->"4aac4248-b484-4517-a8f7-3e643a184f98"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[131496, 3243, 156, 3, 58, "Section",ExpressionUUID->"c232bcdc-fb2f-4a01-87b9-af36929bacf6"],
Cell[131655, 3248, 288, 4, 38, "Text",ExpressionUUID->"acd0e42a-d0ef-4301-88b6-b0d00b8561c7"],
Cell[131946, 3254, 1272, 33, 86, "Input",ExpressionUUID->"237c7451-fa35-4316-901f-ce009e1bfdba"],
Cell[133221, 3289, 294, 4, 38, "Text",ExpressionUUID->"04f8950d-3134-4335-96da-86616198d613"],
Cell[CellGroupData[{
Cell[133540, 3297, 1452, 43, 132, "Input",ExpressionUUID->"460ebb1e-62ba-489f-8111-c2df97970fbc"],
Cell[134995, 3342, 1064, 16, 37, "Output",ExpressionUUID->"904065cb-577a-4224-b45c-bd17b06ddfda"],
Cell[136062, 3360, 1062, 16, 37, "Output",ExpressionUUID->"638e31b9-3503-421c-9565-2dbc45bf9f2f"],
Cell[137127, 3378, 1066, 17, 37, "Output",ExpressionUUID->"351ba2c6-13bb-4831-ac5a-961d60a84b2f"]
}, Open  ]],
Cell[138208, 3398, 250, 6, 63, "Text",ExpressionUUID->"593cd560-f381-4442-b094-8bb0048f6743"],
Cell[138461, 3406, 2203, 61, 275, "Input",ExpressionUUID->"3c53c620-b4fc-46ba-b7af-bd221c66a16f"],
Cell[CellGroupData[{
Cell[140689, 3471, 1221, 35, 104, "Input",ExpressionUUID->"41918f36-4286-4f24-a0bf-61524b590de4"],
Cell[141913, 3508, 5711, 164, 233, "Output",ExpressionUUID->"18a324ee-c881-42cb-b8b4-1b6a17916331"],
Cell[147627, 3674, 5681, 163, 170, "Output",ExpressionUUID->"a30aa626-663a-4510-9ed7-4aba73bf4259"],
Cell[153311, 3839, 5086, 145, 115, "Output",ExpressionUUID->"abcedf4a-374a-4115-8187-a89a1be3474c"]
}, Open  ]],
Cell[158412, 3987, 924, 26, 119, "Text",ExpressionUUID->"aaecadcd-e9bb-40fb-9f1f-c5386e67e57f"]
}, Closed]],
Cell[CellGroupData[{
Cell[159373, 4018, 156, 3, 58, "Section",ExpressionUUID->"92fcdd78-361b-4d9d-a784-07d711f2f05e"],
Cell[CellGroupData[{
Cell[159554, 4025, 222, 4, 58, "Subsection",ExpressionUUID->"ed11c521-cfeb-4a5b-9fd7-9fa0f2d132ee"],
Cell[159779, 4031, 189, 3, 38, "Text",ExpressionUUID->"ffe77f7d-a208-4c35-b8e7-e6a84894921c"],
Cell[159971, 4036, 10760, 297, 1299, "Input",ExpressionUUID->"6191e415-867b-4cfc-8ea2-3125fb5506c4",
 InitializationCell->True],
Cell[170734, 4335, 2788, 79, 416, "Input",ExpressionUUID->"c7af44fa-9680-40ca-8b45-6d20a734e4a3",
 InitializationCell->True],
Cell[173525, 4416, 660, 15, 114, "Text",ExpressionUUID->"5cc6b3c6-ca57-4f1f-9f0f-b24db8b53d86"],
Cell[174188, 4433, 4972, 126, 615, "Input",ExpressionUUID->"bf71087f-c9a7-4979-9071-a9ad2ffd6309",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[179185, 4563, 711, 19, 80, "Input",ExpressionUUID->"2c0f0429-ac24-49d0-a436-b09aa2b14ee1"],
Cell[179899, 4584, 575, 10, 37, "Output",ExpressionUUID->"e1454488-15d7-4941-8f61-0c57e637c3d1"]
}, Open  ]],
Cell[180489, 4597, 456, 12, 63, "Text",ExpressionUUID->"0f687587-2287-4c9e-a002-c0e55215ad1f"],
Cell[180948, 4611, 5736, 140, 543, "Input",ExpressionUUID->"8507de2a-5b20-46d2-ade5-1c557613fa9a",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[186709, 4755, 776, 17, 151, "Input",ExpressionUUID->"55c70957-4615-465a-878e-7f092be14cb5"],
Cell[187488, 4774, 657, 11, 37, "Output",ExpressionUUID->"590dcc62-68aa-4f1e-b33f-cd4bad604d8d"],
Cell[188148, 4787, 657, 11, 37, "Output",ExpressionUUID->"98df084b-0f67-48a3-903f-b0d0edae44ce"],
Cell[188808, 4800, 657, 11, 37, "Output",ExpressionUUID->"f6676dcf-b82c-4793-aaf0-4f939a37be8e"],
Cell[189468, 4813, 657, 11, 37, "Output",ExpressionUUID->"a0ae72d4-63fb-4b7b-9024-dcc555b575cd"],
Cell[190128, 4826, 657, 11, 59, "Output",ExpressionUUID->"d906a7e8-ea74-49d5-a8ca-1fd70587c7ae"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[190834, 4843, 175, 3, 40, "Subsection",ExpressionUUID->"31fc35f1-0ba6-48b7-a7ab-85b923e26bc2"],
Cell[191012, 4848, 345, 5, 38, "Text",ExpressionUUID->"8c202632-f60b-45a5-b799-4bc597feefad"],
Cell[191360, 4855, 1234, 30, 96, "Input",ExpressionUUID->"890e2945-a878-4ba2-bd03-78a78dfc44c2"],
Cell[192597, 4887, 235, 4, 38, "Text",ExpressionUUID->"0e47a4d7-c2bf-430d-a624-c1f822f8401a"],
Cell[CellGroupData[{
Cell[192857, 4895, 537, 13, 49, "Input",ExpressionUUID->"d5d4b440-ca22-47c5-887e-fa7b74e2ae9a"],
Cell[193397, 4910, 1551, 32, 37, "Output",ExpressionUUID->"353ff2bc-3d8c-4d55-9060-06ef231d1a03"]
}, Open  ]],
Cell[194963, 4945, 230, 4, 38, "Text",ExpressionUUID->"045c1443-91e4-42a2-bd2e-a4202fc6f9ff"],
Cell[195196, 4951, 6647, 160, 636, "Input",ExpressionUUID->"f7f20060-29a6-469d-8d64-41d0752f3500"],
Cell[CellGroupData[{
Cell[201868, 5115, 484, 10, 57, "Input",ExpressionUUID->"7fec8743-fbb2-4304-a5f1-12509c076eb2"],
Cell[202355, 5127, 9437, 259, 716, "Output",ExpressionUUID->"7758a2a0-dc39-40c1-9f28-f14ded075902"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[211853, 5393, 216, 4, 58, "Section",ExpressionUUID->"01b846c1-e8e9-41a8-910b-dc11da96c84d"],
Cell[CellGroupData[{
Cell[212094, 5401, 173, 3, 58, "Subsection",ExpressionUUID->"0bb560f7-0182-48b8-a1f7-1a7a9f7673b0"],
Cell[212270, 5406, 3850, 103, 458, "Input",ExpressionUUID->"45f8e1ad-16fd-4116-b929-0fb4e15e02bb",
 InitializationCell->True],
Cell[216123, 5511, 328, 6, 38, "Text",ExpressionUUID->"a86e7e71-fa89-4ee8-a8b9-48089d9cc146"],
Cell[CellGroupData[{
Cell[216476, 5521, 735, 18, 57, "Input",ExpressionUUID->"724ad8ba-7573-4efb-a95f-27bf84704617"],
Cell[217214, 5541, 1954, 43, 74, "Output",ExpressionUUID->"4dbc4d30-eddd-46f9-88a7-f729f9dc2fe7"]
}, Open  ]],
Cell[219183, 5587, 322, 5, 38, "Text",ExpressionUUID->"80900bee-45b7-422e-8874-cd22f08e61b4"],
Cell[219508, 5594, 2218, 63, 234, "Input",ExpressionUUID->"9fedbc41-92d2-496a-b21d-cea9e2d8fe16",
 InitializationCell->True],
Cell[221729, 5659, 206, 4, 33, "Input",ExpressionUUID->"82754dff-1b57-41cc-9759-a156a2fafab1"],
Cell[CellGroupData[{
Cell[221960, 5667, 1043, 31, 104, "Input",ExpressionUUID->"5d00cc06-a635-4dd7-b067-edbd48efd54d"],
Cell[223006, 5700, 604, 13, 37, "Output",ExpressionUUID->"241ab4d5-2a14-497a-a146-86de2f0b9afe"],
Cell[223613, 5715, 604, 13, 37, "Output",ExpressionUUID->"ee1b2f02-7b71-4c69-bc3e-159c6e272dd9"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[224266, 5734, 176, 3, 40, "Subsection",ExpressionUUID->"abb9dd6f-fe38-4697-845a-9c0b2ef3db2c"],
Cell[224445, 5739, 451, 9, 63, "Text",ExpressionUUID->"1cc400a5-3417-4e61-971e-6fa9a5c5b388"],
Cell[CellGroupData[{
Cell[224921, 5752, 185, 3, 49, "Subsubsection",ExpressionUUID->"e1e40eaa-a444-4c10-918e-987357bd8631"],
Cell[225109, 5757, 202, 3, 38, "Text",ExpressionUUID->"2759bca3-7d0b-4f4f-aa95-5cf9f394de84"],
Cell[225314, 5762, 2019, 45, 118, "Input",ExpressionUUID->"87a88e05-ee09-4943-a20c-5b3136f2cf42"],
Cell[227336, 5809, 218, 5, 38, "Text",ExpressionUUID->"55fe3766-e0fa-4fd2-819c-2e16d104474b"],
Cell[CellGroupData[{
Cell[227579, 5818, 1969, 51, 293, "Input",ExpressionUUID->"0a01612c-215f-4b85-9c81-b6d939ab1fa1"],
Cell[229551, 5871, 1579, 29, 37, "Output",ExpressionUUID->"2e7b0d0c-66b4-41f4-b7bf-fe107e65d1cb"],
Cell[231133, 5902, 1581, 29, 37, "Output",ExpressionUUID->"822fe9c1-fbc0-429f-a0e0-1b41908b151e"]
}, Open  ]],
Cell[232729, 5934, 230, 4, 38, "Text",ExpressionUUID->"9c265535-2764-4705-ac7f-81fe60b3f820"],
Cell[232962, 5940, 2360, 65, 286, "Input",ExpressionUUID->"c3fa909b-b1b6-4ae3-82f2-090337eb4ee1"],
Cell[235325, 6007, 667, 16, 89, "Text",ExpressionUUID->"7a310fae-47f0-431b-8d9a-f894935a4dac"],
Cell[CellGroupData[{
Cell[236017, 6027, 538, 13, 57, "Input",ExpressionUUID->"22515bb3-84e4-418e-841e-1d5f50b7c907"],
Cell[236558, 6042, 3239, 97, 179, "Output",ExpressionUUID->"b6a3b960-1b2c-49e0-a7b1-7caa0d4ca89b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[239846, 6145, 183, 3, 39, "Subsubsection",ExpressionUUID->"3481a5a2-534e-4c76-8c1c-dd77abc19d96"],
Cell[240032, 6150, 181, 3, 38, "Text",ExpressionUUID->"ebba9939-0bc5-4365-af6f-c86192e60718"],
Cell[240216, 6155, 1423, 38, 144, "Input",ExpressionUUID->"5af69af5-4fac-4729-a78b-841f71ded2f7"],
Cell[241642, 6195, 165, 3, 38, "Text",ExpressionUUID->"541b036c-3956-4be3-94fc-abcbbf57a86c"],
Cell[CellGroupData[{
Cell[241832, 6202, 2017, 51, 293, "Input",ExpressionUUID->"b0f29a19-76c7-4761-a9aa-4a3b07b404b5"],
Cell[243852, 6255, 1601, 29, 37, "Output",ExpressionUUID->"2a9da617-b0e4-4695-884c-987044983911"],
Cell[245456, 6286, 1603, 29, 37, "Output",ExpressionUUID->"aed319bf-0665-47cf-9f9b-17908642a4f0"]
}, Open  ]],
Cell[247074, 6318, 230, 4, 38, "Text",ExpressionUUID->"73c78c45-413d-4fb8-93ce-da20aa700c79"],
Cell[247307, 6324, 2457, 66, 342, "Input",ExpressionUUID->"81d995ec-19c6-4cd7-8fa2-199dab5dae89"]
}, Closed]],
Cell[CellGroupData[{
Cell[249801, 6395, 166, 3, 39, "Subsubsection",ExpressionUUID->"610f6171-5272-4ffe-b6f9-afff9b0c407a"],
Cell[249970, 6400, 914, 19, 114, "Text",ExpressionUUID->"17dfbfac-7bcf-4c99-aea7-28358d1fe5fb"],
Cell[250887, 6421, 3832, 105, 272, "Input",ExpressionUUID->"3da31019-cdd7-4dad-a3b9-2359576ea8e6"],
Cell[254722, 6528, 1577, 39, 159, "Input",ExpressionUUID->"a2202829-4dff-440b-a765-49742f4f712e"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[256360, 6574, 261, 4, 58, "Section",ExpressionUUID->"c2330501-b02d-4938-a66f-538dde1b893a"],
Cell[256624, 6580, 348, 5, 38, "Text",ExpressionUUID->"73577d07-88ce-41a6-91db-68eb6a4f8e22"],
Cell[256975, 6587, 2608, 54, 86, "Input",ExpressionUUID->"9afc7d7d-4d04-437b-b354-af01db1beb52"],
Cell[259586, 6643, 444, 6, 38, "Text",ExpressionUUID->"f9bdb980-be76-42c4-961f-138fe60b58cd"],
Cell[CellGroupData[{
Cell[260055, 6653, 1943, 52, 129, "Input",ExpressionUUID->"68d5a430-9e8f-45cf-bf44-94d8177f06ad"],
Cell[262001, 6707, 1098, 17, 37, "Output",ExpressionUUID->"9a8b7a79-6c25-438c-9e89-3a62dd22fffa"],
Cell[263102, 6726, 1096, 17, 37, "Output",ExpressionUUID->"02fa04eb-6e92-4e2b-a372-93425583dcc7"],
Cell[264201, 6745, 1096, 17, 37, "Output",ExpressionUUID->"71280b07-d158-4ccf-b530-a85db4f1547d"]
}, Open  ]],
Cell[265312, 6765, 506, 9, 63, "Text",ExpressionUUID->"3ab76b0f-1674-4c82-b570-e7edb7b5a784"],
Cell[265821, 6776, 4011, 113, 468, "Input",ExpressionUUID->"26b2d77d-f169-420e-ab2d-c861de0ebc5d"],
Cell[269835, 6891, 445, 11, 63, "Text",ExpressionUUID->"30cef7c6-6cec-4635-9c57-4959ec4f4670"],
Cell[CellGroupData[{
Cell[270305, 6906, 392, 7, 33, "Input",ExpressionUUID->"3d0155e1-9055-450f-9cc4-b4791fe1bc79"],
Cell[270700, 6915, 2047, 55, 156, "Output",ExpressionUUID->"cc3c840e-64e4-4b2b-93ea-fc0745a6c191"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[272796, 6976, 314, 5, 58, "Section",ExpressionUUID->"3eb69bf4-2122-4627-9e1b-4c674a99279a"],
Cell[273113, 6983, 336, 7, 63, "Text",ExpressionUUID->"9e150d9e-63f7-4073-9c68-4a9b62d4a04b"],
Cell[CellGroupData[{
Cell[273474, 6994, 393, 10, 40, "Input",ExpressionUUID->"a1aea08c-48c0-4136-a0f5-c524aa977f61"],
Cell[273870, 7006, 813, 16, 62, "Output",ExpressionUUID->"d74093fa-251c-46fd-b1c3-e8b8601afa24"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[274732, 7028, 223, 4, 58, "Section",ExpressionUUID->"7bdf4484-99a7-4b6a-891f-245070bf21b6"],
Cell[274958, 7034, 730, 12, 114, "Text",ExpressionUUID->"9cd77f4a-8412-40a4-b595-0ef048588ca1"],
Cell[275691, 7048, 384, 9, 33, "Input",ExpressionUUID->"52fb8565-6146-4ea8-87b4-f0a66549cd7e"],
Cell[276078, 7059, 439, 10, 59, "Input",ExpressionUUID->"1f3adcdd-7dee-4396-9ccf-1f60d05047d4"],
Cell[276520, 7071, 172, 3, 57, "Input",ExpressionUUID->"ebc0b052-a61e-40a0-a152-4d5d002fcd6b"],
Cell[276695, 7076, 704, 13, 59, "Input",ExpressionUUID->"1f5f9dc2-1e98-4a49-aa2b-f68b5d27817b"],
Cell[277402, 7091, 737, 15, 59, "Input",ExpressionUUID->"504ffda4-c9d9-49dd-b3a9-b72a5d6a0172"],
Cell[278142, 7108, 1120, 22, 59, "Input",ExpressionUUID->"c3c3c2b4-149f-40e1-93af-d24c0152f5f3"],
Cell[279265, 7132, 857, 16, 89, "Input",ExpressionUUID->"4aeb5e68-9a45-4360-8e95-418f90b8ae29"]
}, Closed]]
}, Open  ]]
}
]
*)


